Observation of the decay $\Lambda_b^0 \to \Lambda_c^+ p \overline{p} \pi^-$

The decay $\Lambda_b^0 \to \Lambda_c^+ p \overline{p} \pi^-$ is observed using $pp$ collision data collected with the LHCb detector at centre-of-mass energies of $\sqrt{s}=$ 7 and 8 TeV, corresponding to an integrated luminosity of 3 $fb^{-1}$. The ratio of branching fractions between $\Lambda_b^0 \to \Lambda_c^+ p \overline{p} \pi^-$ and $\Lambda_b^0 \to \Lambda_c^+ \pi^-$ decays is measured to be \begin{equation*} \frac{\mathcal{B}(\Lambda_b^0 \to \Lambda_c^+ p \overline{p}\pi^-)}{\mathcal{B}(\Lambda_b^0 \to \Lambda_c^+ \pi^-)} = 0.0540 \pm 0.0023 \pm 0.0032. \end{equation*} Two resonant structures are observed in the $ \Lambda_c^+ \pi^-$ mass spectrum of the ${\Lambda_b^0 \to \Lambda_c^+ p\overline{p} \pi^-}$ decays, corresponding to the $\Sigma_c(2455)^0$ and $\Sigma_c^{*}(2520)^0$ states. The ratios of branching fractions with respect to the decay $\Lambda_b^0 \to \Lambda_c^+ p \overline{p} \pi^-$ are \begin{align*} \frac{\mathcal{B}(\Lambda_b^0 \to \Sigma_c^0 p\overline{p})\times\mathcal{B}(\Sigma_c^0\to \Lambda_c^+ \pi^-)}{\mathcal{B}(\Lambda_b^0 \to \Lambda_c^+ p \overline{p}\pi^-)} = 0.089\pm0.015\pm0.006, \frac{\mathcal{B}(\Lambda_b^0 \to \Sigma_c^{*0} p\overline{p})\times\mathcal{B}(\Sigma_c^{*0}\to \Lambda_c^+ \pi^-)}{\mathcal{B}(\Lambda_b^0 \to \Lambda_c^+ p \overline{p}\pi^-)} = 0.119\pm0.020\pm0.014. \end{align*} In all of the above results, the first uncertainty is statistical and the second is systematic. The phase space is also examined for the presence of dibaryon resonances. No evidence for such resonances is found.

==> Fig1a.C <==
void Fig1a()
{
//=========Macro generated from canvas: MyCan/
//=========  (Tue Apr 17 16:46:45 2018) by ROOT version6.06/02
   TCanvas *MyCan = new TCanvas("MyCan", "",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   MyCan->Range(5512.346,-43.22423,5709.877,226.9272);
   MyCan->SetFillColor(0);
   MyCan->SetBorderMode(0);
   MyCan->SetBorderSize(2);
   MyCan->SetTickx(1);
   MyCan->SetTicky(1);
   MyCan->SetLeftMargin(0.14);
   MyCan->SetRightMargin(0.05);
   MyCan->SetTopMargin(0.06);
   MyCan->SetBottomMargin(0.16);
   MyCan->SetFrameBorderMode(0);
   MyCan->SetFrameBorderMode(0);

   TLegend* leg = new TLegend(0.65,0.5,0.9,0.9);
   //leg->SetBorderStyle(0);
   leg->SetFillColor(4000);
   leg->SetFillStyle(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   
   TH1D *frame_66c5570__1 = new TH1D("frame_66c5570__1","A RooPlot of \"m(#it{#Lambda_{c}^{+}}#it{p}#it{#bar{p}}#it{#pi^{ #minus}})\"",40,5540,5700);
   frame_66c5570__1->SetBinContent(1,213.4197);
   frame_66c5570__1->SetMaximum(213.4197);
   frame_66c5570__1->SetEntries(1);
   frame_66c5570__1->SetDirectory(0);
   frame_66c5570__1->SetStats(0);
   frame_66c5570__1->SetMarkerStyle(20);
   frame_66c5570__1->GetXaxis()->SetTitle("m(#it{#Lambda_{c}^{+}}#it{p}#it{#bar{p}}#it{#pi^{ #minus}}) [MeV/#it{c}^{2}]");
   frame_66c5570__1->GetXaxis()->SetNdivisions(505);
   frame_66c5570__1->GetXaxis()->SetLabelFont(132);
   frame_66c5570__1->GetXaxis()->SetLabelOffset(0.01);
   frame_66c5570__1->GetXaxis()->SetLabelSize(0.06);
   frame_66c5570__1->GetXaxis()->SetTitleSize(0.072);
   frame_66c5570__1->GetXaxis()->SetTitleOffset(0.95);
   frame_66c5570__1->GetXaxis()->SetTitleFont(132);
   frame_66c5570__1->GetYaxis()->SetTitle("Candidates / ( 4 MeV/#it{c}^{2} )");
   frame_66c5570__1->GetYaxis()->SetNdivisions(505);
   frame_66c5570__1->GetYaxis()->SetLabelFont(132);
   frame_66c5570__1->GetYaxis()->SetLabelOffset(0.01);
   frame_66c5570__1->GetYaxis()->SetLabelSize(0.06);
   frame_66c5570__1->GetYaxis()->SetTitleSize(0.072);
   frame_66c5570__1->GetYaxis()->SetTitleOffset(0.95);
   frame_66c5570__1->GetYaxis()->SetTitleFont(132);
   frame_66c5570__1->GetZaxis()->SetLabelFont(132);
   frame_66c5570__1->GetZaxis()->SetLabelSize(0.06);
   frame_66c5570__1->GetZaxis()->SetTitleSize(0.072);
   frame_66c5570__1->GetZaxis()->SetTitleOffset(1.2);
   frame_66c5570__1->GetZaxis()->SetTitleFont(132);
   frame_66c5570__1->Draw("FUNC");
   
   Double_t myData_fx3001[40] = {
   5542,
   5546,
   5550,
   5554,
   5558,
   5562,
   5566,
   5570,
   5574,
   5578,
   5582,
   5586,
   5590,
   5594,
   5598,
   5602,
   5606,
   5610,
   5614,
   5618,
   5622,
   5626,
   5630,
   5634,
   5638,
   5642,
   5646,
   5650,
   5654,
   5658,
   5662,
   5666,
   5670,
   5674,
   5678,
   5682,
   5686,
   5690,
   5694,
   5698};
   Double_t myData_fy3001[40] = {
   29,
   34,
   29,
   24,
   39,
   40,
   20,
   32,
   30,
   16,
   23,
   30,
   37,
   31,
   46,
   55,
   97,
   111,
   184,
   189,
   174,
   155,
   85,
   57,
   42,
   27,
   31,
   35,
   25,
   28,
   27,
   26,
   33,
   21,
   37,
   28,
   21,
   28,
   15,
   23};
   Double_t myData_felx3001[40] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t myData_fely3001[40] = {
   5.353932,
   5.802128,
   5.353932,
   4.864612,
   6.218102,
   6.298,
   4.434448,
   5.627135,
   5.446522,
   3.957801,
   4.760717,
   5.446522,
   6.055143,
   5.537565,
   6.757581,
   7.39358,
   9.831854,
   10.04751,
   13.07387,
   13.25682,
   12.70038,
   11.95994,
   9.201374,
   7.527619,
   6.454831,
   5.163771,
   5.537565,
   5.887675,
   4.966335,
   5.259711,
   5.163771,
   5.066015,
   5.715302,
   4.545807,
   6.055143,
   5.259711,
   4.545807,
   5.259711,
   3.82938,
   4.760717};
   Double_t myData_fehx3001[40] = {
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2,
   2};
   Double_t myData_fehy3001[40] = {
   6.44702,
   6.888101,
   6.44702,
   5.966932,
   7.298372,
   7.377261,
   5.546519,
   6.715753,
   6.538046,
   5.083066,
   5.865235,
   6.538046,
   7.137555,
   6.627601,
   7.831489,
   8.461166,
   10.88273,
   11.04751,
   14.07387,
   14.25682,
   13.70038,
   12.95994,
   10.25573,
   8.594007,
   7.53218,
   6.260244,
   6.627601,
   6.97241,
   6.066589,
   6.354446,
   6.260244,
   6.164324,
   6.802567,
   5.655182,
   7.137555,
   6.354446,
   5.655182,
   6.354446,
   4.958738,
   5.865235};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(40,myData_fx3001,myData_fy3001,myData_felx3001,myData_fehx3001,myData_fely3001,myData_fehy3001);
   grae->SetName("myData");
   grae->SetTitle("Histogram of Data_plot__lab0_DTF_CONMASS");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_myData3001 = new TH1F("Graph_myData3001","Histogram of Data_plot__lab0_DTF_CONMASS",100,5524,5716);
   Graph_myData3001->SetMinimum(0);
   Graph_myData3001->SetMaximum(222.4654);
   Graph_myData3001->SetDirectory(0);
   Graph_myData3001->SetStats(0);
   Graph_myData3001->SetMarkerStyle(20);
   Graph_myData3001->GetXaxis()->SetNdivisions(505);
   Graph_myData3001->GetXaxis()->SetLabelFont(132);
   Graph_myData3001->GetXaxis()->SetLabelOffset(0.01);
   Graph_myData3001->GetXaxis()->SetLabelSize(0.06);
   Graph_myData3001->GetXaxis()->SetTitleSize(0.072);
   Graph_myData3001->GetXaxis()->SetTitleOffset(0.95);
   Graph_myData3001->GetXaxis()->SetTitleFont(132);
   Graph_myData3001->GetYaxis()->SetNdivisions(505);
   Graph_myData3001->GetYaxis()->SetLabelFont(132);
   Graph_myData3001->GetYaxis()->SetLabelOffset(0.01);
   Graph_myData3001->GetYaxis()->SetLabelSize(0.06);
   Graph_myData3001->GetYaxis()->SetTitleSize(0.072);
   Graph_myData3001->GetYaxis()->SetTitleOffset(0.95);
   Graph_myData3001->GetYaxis()->SetTitleFont(132);
   Graph_myData3001->GetZaxis()->SetLabelFont(132);
   Graph_myData3001->GetZaxis()->SetLabelSize(0.06);
   Graph_myData3001->GetZaxis()->SetTitleSize(0.072);
   Graph_myData3001->GetZaxis()->SetTitleOffset(1.2);
   Graph_myData3001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_myData3001);
   
   grae->Draw("p");
   
   Double_t mySig_fx1[87] = {
   5536,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5594,
   5596,
   5597,
   5598,
   5599,
   5600,
   5601,
   5602,
   5603,
   5604,
   5605,
   5606,
   5607,
   5608,
   5612,
   5613,
   5614,
   5614.5,
   5615,
   5615.5,
   5616,
   5616.5,
   5617,
   5617.5,
   5618,
   5618.5,
   5619,
   5619.5,
   5620,
   5620.5,
   5621,
   5621.5,
   5622,
   5622.5,
   5623,
   5624,
   5625,
   5626,
   5628,
   5629,
   5630,
   5631,
   5632,
   5633,
   5634,
   5635,
   5636,
   5637,
   5638,
   5639,
   5640,
   5642,
   5644,
   5646,
   5648,
   5652,
   5656,
   5660,
   5664,
   5668,
   5672,
   5676,
   5680,
   5684,
   5688,
   5692,
   5696,
   5700,
   5700,
   5704,
   5704};
   Double_t mySig_fy1[87] = {
   0,
   0.4321926,
   0.4321926,
   0.4724191,
   0.5194487,
   0.5750265,
   0.641522,
   0.7222277,
   0.8218416,
   0.9472803,
   1.109118,
   1.324301,
   1.621875,
   2.058121,
   2.76928,
   4.175656,
   5.502282,
   7.70105,
   9.330371,
   11.48577,
   14.36897,
   18.14628,
   22.70941,
   28.12952,
   34.47545,
   41.79262,
   50.09372,
   59.34946,
   69.48026,
   80.35009,
   126.4754,
   137.0612,
   146.5324,
   150.7361,
   154.5285,
   157.8712,
   160.7295,
   163.0734,
   164.878,
   166.1238,
   166.7973,
   166.8913,
   166.4046,
   165.3427,
   163.717,
   161.545,
   158.8499,
   155.6603,
   152.0092,
   147.9341,
   143.4757,
   133.5856,
   122.7081,
   111.2216,
   87.85563,
   76.6006,
   65.96192,
   56.11488,
   47.17588,
   39.20668,
   32.22136,
   26.19512,
   21.07357,
   16.89143,
   13.64341,
   11.05425,
   8.963346,
   5.894414,
   3.894083,
   2.614806,
   1.812084,
   1.005061,
   0.6801457,
   0.523806,
   0.4294088,
   0.3630481,
   0.3128582,
   0.2734836,
   0.2418545,
   0.2159754,
   0.1944732,
   0.176371,
   0.1609565,
   0.147699,
   0.147699,
   0.147699,
   0};
   TGraph *graph = new TGraph(87,mySig_fx1,mySig_fy1);
   graph->SetName("mySig");
   graph->SetTitle("Projection of mass_pdf");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_mySig1 = new TH1F("Graph_mySig1","Projection of mass_pdf",100,5519.2,5720.8);
   Graph_mySig1->SetMinimum(0);
   Graph_mySig1->SetMaximum(183.5804);
   Graph_mySig1->SetDirectory(0);
   Graph_mySig1->SetStats(0);
   Graph_mySig1->SetMarkerStyle(20);
   Graph_mySig1->GetXaxis()->SetNdivisions(505);
   Graph_mySig1->GetXaxis()->SetLabelFont(132);
   Graph_mySig1->GetXaxis()->SetLabelOffset(0.01);
   Graph_mySig1->GetXaxis()->SetLabelSize(0.06);
   Graph_mySig1->GetXaxis()->SetTitleSize(0.072);
   Graph_mySig1->GetXaxis()->SetTitleOffset(0.95);
   Graph_mySig1->GetXaxis()->SetTitleFont(132);
   Graph_mySig1->GetYaxis()->SetNdivisions(505);
   Graph_mySig1->GetYaxis()->SetLabelFont(132);
   Graph_mySig1->GetYaxis()->SetLabelOffset(0.01);
   Graph_mySig1->GetYaxis()->SetLabelSize(0.06);
   Graph_mySig1->GetYaxis()->SetTitleSize(0.072);
   Graph_mySig1->GetYaxis()->SetTitleOffset(0.95);
   Graph_mySig1->GetYaxis()->SetTitleFont(132);
   Graph_mySig1->GetZaxis()->SetLabelFont(132);
   Graph_mySig1->GetZaxis()->SetLabelSize(0.06);
   Graph_mySig1->GetZaxis()->SetTitleSize(0.072);
   Graph_mySig1->GetZaxis()->SetTitleOffset(1.2);
   Graph_mySig1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_mySig1);
   
   graph->Draw("l");
   
   Double_t myBkg_comb_fx2[46] = {
   5536,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5596,
   5600,
   5604,
   5608,
   5612,
   5616,
   5620,
   5624,
   5628,
   5632,
   5636,
   5640,
   5644,
   5648,
   5652,
   5656,
   5660,
   5664,
   5668,
   5672,
   5676,
   5680,
   5684,
   5688,
   5692,
   5696,
   5700,
   5700,
   5704,
   5704};
   Double_t myBkg_comb_fy2[46] = {
   0,
   29.52697,
   29.52697,
   29.4045,
   29.28254,
   29.16109,
   29.04014,
   28.91969,
   28.79974,
   28.68029,
   28.56134,
   28.44287,
   28.3249,
   28.20742,
   28.09043,
   27.97392,
   27.85789,
   27.74235,
   27.62729,
   27.5127,
   27.39858,
   27.28495,
   27.17178,
   27.05908,
   26.94685,
   26.83508,
   26.72378,
   26.61294,
   26.50256,
   26.39264,
   26.28317,
   26.17416,
   26.0656,
   25.95749,
   25.84982,
   25.74261,
   25.63584,
   25.52951,
   25.42362,
   25.31817,
   25.21316,
   25.10859,
   25.00445,
   25.00445,
   25.00445,
   0};
   TGraph* graph2 = new TGraph(46,myBkg_comb_fx2,myBkg_comb_fy2);
   graph2->SetName("myBkg_comb");
   graph2->SetTitle("Projection of mass_pdf");
   graph2->SetFillColor(1);

   ci = TColor::GetColor("#009900");
   graph2->SetLineColor(ci);
   graph2->SetLineStyle(2);
   graph2->SetLineWidth(3);
   graph2->SetMarkerStyle(20);
   
   TH1F *Graph_myBkg_comb2 = new TH1F("Graph_myBkg_comb2","Projection of mass_pdf",100,5519.2,5720.8);
   Graph_myBkg_comb2->SetMinimum(0);
   Graph_myBkg_comb2->SetMaximum(32.47966);
   Graph_myBkg_comb2->SetDirectory(0);
   Graph_myBkg_comb2->SetStats(0);
   Graph_myBkg_comb2->SetMarkerStyle(20);
   Graph_myBkg_comb2->GetXaxis()->SetNdivisions(505);
   Graph_myBkg_comb2->GetXaxis()->SetLabelFont(132);
   Graph_myBkg_comb2->GetXaxis()->SetLabelOffset(0.01);
   Graph_myBkg_comb2->GetXaxis()->SetLabelSize(0.06);
   Graph_myBkg_comb2->GetXaxis()->SetTitleSize(0.072);
   Graph_myBkg_comb2->GetXaxis()->SetTitleOffset(0.95);
   Graph_myBkg_comb2->GetXaxis()->SetTitleFont(132);
   Graph_myBkg_comb2->GetYaxis()->SetNdivisions(505);
   Graph_myBkg_comb2->GetYaxis()->SetLabelFont(132);
   Graph_myBkg_comb2->GetYaxis()->SetLabelOffset(0.01);
   Graph_myBkg_comb2->GetYaxis()->SetLabelSize(0.06);
   Graph_myBkg_comb2->GetYaxis()->SetTitleSize(0.072);
   Graph_myBkg_comb2->GetYaxis()->SetTitleOffset(0.95);
   Graph_myBkg_comb2->GetYaxis()->SetTitleFont(132);
   Graph_myBkg_comb2->GetZaxis()->SetLabelFont(132);
   Graph_myBkg_comb2->GetZaxis()->SetLabelSize(0.06);
   Graph_myBkg_comb2->GetZaxis()->SetTitleSize(0.072);
   Graph_myBkg_comb2->GetZaxis()->SetTitleOffset(1.2);
   Graph_myBkg_comb2->GetZaxis()->SetTitleFont(132);
   graph2->SetHistogram(Graph_myBkg_comb2);
   
   graph2->Draw("l");
   
   Double_t myTot_fx3[87] = {
   5536,
   5536,
   5540,
   5544,
   5548,
   5552,
   5556,
   5560,
   5564,
   5568,
   5572,
   5576,
   5580,
   5584,
   5588,
   5592,
   5594,
   5596,
   5597,
   5598,
   5599,
   5600,
   5601,
   5602,
   5603,
   5604,
   5605,
   5606,
   5607,
   5608,
   5612,
   5613,
   5614,
   5614.5,
   5615,
   5615.5,
   5616,
   5616.5,
   5617,
   5617.5,
   5618,
   5618.5,
   5619,
   5619.5,
   5620,
   5620.5,
   5621,
   5621.5,
   5622,
   5622.5,
   5623,
   5624,
   5625,
   5626,
   5628,
   5629,
   5630,
   5631,
   5632,
   5633,
   5634,
   5635,
   5636,
   5637,
   5638,
   5639,
   5640,
   5642,
   5644,
   5646,
   5648,
   5652,
   5656,
   5660,
   5664,
   5668,
   5672,
   5676,
   5680,
   5684,
   5688,
   5692,
   5696,
   5700,
   5700,
   5704,
   5704};
   Double_t myTot_fy3[87] = {
   0,
   29.95916,
   29.95916,
   29.87692,
   29.80199,
   29.73611,
   29.68166,
   29.64192,
   29.62158,
   29.62757,
   29.67045,
   29.76718,
   29.94678,
   30.26554,
   30.85971,
   32.14958,
   33.41813,
   35.55894,
   37.15933,
   39.28583,
   42.14016,
   45.88863,
   50.42295,
   55.81428,
   62.13145,
   69.4199,
   77.69232,
   86.91939,
   97.02156,
   107.8628,
   153.874,
   164.4313,
   173.8741,
   178.0636,
   181.8418,
   185.1703,
   188.0145,
   190.3442,
   192.1346,
   193.3662,
   194.0256,
   194.1055,
   193.6047,
   192.5286,
   190.8887,
   188.7026,
   185.9935,
   182.7897,
   179.1246,
   175.0354,
   170.5629,
   160.6447,
   149.7391,
   138.2246,
   114.8025,
   103.5195,
   92.85283,
   82.97786,
   74.01096,
   66.01389,
   59.00074,
   52.94668,
   47.79735,
   43.58746,
   40.31171,
   37.69486,
   35.57629,
   32.45211,
   30.39664,
   29.06235,
   28.20472,
   27.28823,
   26.8543,
   26.5894,
   26.38689,
   26.21287,
   26.05547,
   25.90932,
   25.77136,
   25.6396,
   25.51265,
   25.38953,
   25.26955,
   25.15215,
   25.15215,
   25.15215,
   0};
   TGraph* graph3 = new TGraph(87,myTot_fx3,myTot_fy3);
   graph3->SetName("myTot");
   graph3->SetTitle("Projection of mass_pdf");
   graph3->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph3->SetLineColor(ci);
   graph3->SetLineWidth(3);
   graph3->SetMarkerStyle(20);
   
   TH1F *Graph_myTot3 = new TH1F("Graph_myTot3","Projection of mass_pdf",100,5519.2,5720.8);
   Graph_myTot3->SetMinimum(0);
   Graph_myTot3->SetMaximum(213.516);
   Graph_myTot3->SetDirectory(0);
   Graph_myTot3->SetStats(0);
   Graph_myTot3->SetMarkerStyle(20);
   Graph_myTot3->GetXaxis()->SetNdivisions(505);
   Graph_myTot3->GetXaxis()->SetLabelFont(132);
   Graph_myTot3->GetXaxis()->SetLabelOffset(0.01);
   Graph_myTot3->GetXaxis()->SetLabelSize(0.06);
   Graph_myTot3->GetXaxis()->SetTitleSize(0.072);
   Graph_myTot3->GetXaxis()->SetTitleOffset(0.95);
   Graph_myTot3->GetXaxis()->SetTitleFont(132);
   Graph_myTot3->GetYaxis()->SetNdivisions(505);
   Graph_myTot3->GetYaxis()->SetLabelFont(132);
   Graph_myTot3->GetYaxis()->SetLabelOffset(0.01);
   Graph_myTot3->GetYaxis()->SetLabelSize(0.06);
   Graph_myTot3->GetYaxis()->SetTitleSize(0.072);
   Graph_myTot3->GetYaxis()->SetTitleOffset(0.95);
   Graph_myTot3->GetYaxis()->SetTitleFont(132);
   Graph_myTot3->GetZaxis()->SetLabelFont(132);
   Graph_myTot3->GetZaxis()->SetLabelSize(0.06);
   Graph_myTot3->GetZaxis()->SetTitleSize(0.072);
   Graph_myTot3->GetZaxis()->SetTitleOffset(1.2);
   Graph_myTot3->GetZaxis()->SetTitleFont(132);
   graph3->SetHistogram(Graph_myTot3);
   
   graph3->Draw("l");
   
   TH1D *frame_66c5570__2 = new TH1D("frame_66c5570__2","A RooPlot of \"m(#it{#Lambda_{c}^{+}}#it{p}#it{#bar{p}}#it{#pi^{ #minus}})\"",40,5540,5700);
   frame_66c5570__2->SetBinContent(1,213.4197);
   frame_66c5570__2->SetMaximum(213.4197);
   frame_66c5570__2->SetEntries(1);
   frame_66c5570__2->SetDirectory(0);
   frame_66c5570__2->SetStats(0);
   frame_66c5570__2->SetMarkerStyle(20);
   frame_66c5570__2->GetXaxis()->SetTitle("m(#it{#Lambda_{c}^{+}}#it{p}#it{#bar{p}}#it{#pi^{ #minus}}) [MeV/#it{c}^{2}]");
   frame_66c5570__2->GetXaxis()->SetNdivisions(505);
   frame_66c5570__2->GetXaxis()->SetLabelFont(132);
   frame_66c5570__2->GetXaxis()->SetLabelOffset(0.01);
   frame_66c5570__2->GetXaxis()->SetLabelSize(0.06);
   frame_66c5570__2->GetXaxis()->SetTitleSize(0.072);
   frame_66c5570__2->GetXaxis()->SetTitleOffset(0.95);
   frame_66c5570__2->GetXaxis()->SetTitleFont(132);
   frame_66c5570__2->GetYaxis()->SetTitle("Candidates / ( 4 MeV/#it{c}^{2} )");
   frame_66c5570__2->GetYaxis()->SetNdivisions(505);
   frame_66c5570__2->GetYaxis()->SetLabelFont(132);
   frame_66c5570__2->GetYaxis()->SetLabelOffset(0.01);
   frame_66c5570__2->GetYaxis()->SetLabelSize(0.06);
   frame_66c5570__2->GetYaxis()->SetTitleSize(0.072);
   frame_66c5570__2->GetYaxis()->SetTitleOffset(0.95);
   frame_66c5570__2->GetYaxis()->SetTitleFont(132);
   frame_66c5570__2->GetZaxis()->SetLabelFont(132);
   frame_66c5570__2->GetZaxis()->SetLabelSize(0.06);
   frame_66c5570__2->GetZaxis()->SetTitleSize(0.072);
   frame_66c5570__2->GetZaxis()->SetTitleOffset(1.2);
   frame_66c5570__2->GetZaxis()->SetTitleFont(132);
   frame_66c5570__2->Draw("AXISSAME");
   grae->Draw("psame");
   TPaveText *lhcbName = new TPaveText(gStyle->GetPadLeftMargin() + 0.05,
                                       0.79 - gStyle->GetPadTopMargin(),
                                       gStyle->GetPadLeftMargin() + 0.20,
                                       0.95 - gStyle->GetPadTopMargin(),
                                       "BRNDC");
   lhcbName->AddText("LHCb");
   lhcbName->AddText("(a)");
   lhcbName->SetFillColor(0);
   lhcbName->SetTextAlign(12);
   lhcbName->SetBorderSize(0);
   lhcbName->Draw();
   leg->AddEntry(grae,"Data","pe");
   leg->AddEntry(graph3,"Total","l");
   leg->AddEntry(graph,"#it{#Lambda_{b}^{0}}#rightarrow#it{#Lambda_{c}^{+}p#bar{p}#pi^{ #minus}}","l");
   leg->AddEntry(graph2,"Background","l");

   leg->Draw();


   MyCan->Modified();
   MyCan->cd();
   MyCan->SetSelected(MyCan);

   // MyCan->Print("Fig1a.pdf");
   // MyCan->Print("Fig1a.eps");
   // MyCan->Print("Fig1a.png");

}


==> Fig1b.C <==
void Fig1b()
{
//=========Macro generated from canvas: MyCan/
//=========  (Tue Apr 17 17:57:25 2018) by ROOT version6.06/02
   TCanvas *MyCan = new TCanvas("MyCan", "",0,0,600,400);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   //MyCan->Range(0,0,1,1);
   MyCan->Range(5300.,-44.76645,5900.00,20.e5);
   MyCan->SetFillColor(0);
   MyCan->SetBorderMode(0);
   MyCan->SetBorderSize(2);
   MyCan->SetTickx(1);
   MyCan->SetTicky(1);
   MyCan->SetLeftMargin(0.14);
   MyCan->SetRightMargin(0.05);
   MyCan->SetTopMargin(0.06);
   MyCan->SetBottomMargin(0.16);
   MyCan->SetFrameBorderMode(0);
   TLegend* leg = new TLegend(0.65,0.5,0.9,0.9);
   //leg->SetBorderStyle(0);
   leg->SetFillColor(4000);
   leg->SetFillStyle(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.06);
   TH1D *frame_1605dd80__1 = new TH1D("frame_1605dd80__1","A RooPlot of \"m(#it{#Lambda_{c}^{+}}#it{#pi^{ #minus}})\"",100,5350,5900);
   frame_1605dd80__1->SetBinContent(1,24175.45);
   frame_1605dd80__1->SetMaximum(24175.45);
   frame_1605dd80__1->SetEntries(2);
   frame_1605dd80__1->SetDirectory(0);
   frame_1605dd80__1->SetStats(0);
   frame_1605dd80__1->SetMarkerStyle(20);
   frame_1605dd80__1->GetXaxis()->SetTitle("m(#it{#Lambda_{c}^{+}}#it{#pi^{ #minus}}) [MeV/#it{c}^{2}]");
   frame_1605dd80__1->GetXaxis()->SetNdivisions(505);
   frame_1605dd80__1->GetXaxis()->SetLabelFont(132);
   frame_1605dd80__1->GetXaxis()->SetLabelOffset(0.01);
   frame_1605dd80__1->GetXaxis()->SetLabelSize(0.06);
   frame_1605dd80__1->GetXaxis()->SetTitleSize(0.072);
   frame_1605dd80__1->GetXaxis()->SetTitleOffset(0.95);
   frame_1605dd80__1->GetXaxis()->SetTitleFont(132);
   frame_1605dd80__1->GetYaxis()->SetTitle("Candidates / ( 5.5 MeV/#it{c}^{2} )");
   frame_1605dd80__1->GetYaxis()->SetNdivisions(505);
   frame_1605dd80__1->GetYaxis()->SetLabelFont(132);
   frame_1605dd80__1->GetYaxis()->SetLabelOffset(0.01);
   frame_1605dd80__1->GetYaxis()->SetLabelSize(0.06);
   frame_1605dd80__1->GetYaxis()->SetTitleSize(0.072);
   frame_1605dd80__1->GetYaxis()->SetMaxDigits(4);
   frame_1605dd80__1->GetYaxis()->SetTitleOffset(0.95);
   frame_1605dd80__1->GetYaxis()->SetTitleFont(132);
   frame_1605dd80__1->GetZaxis()->SetLabelFont(132);
   frame_1605dd80__1->GetZaxis()->SetLabelSize(0.06);
   frame_1605dd80__1->GetZaxis()->SetTitleSize(0.072);
   frame_1605dd80__1->GetZaxis()->SetTitleOffset(1.2);
   frame_1605dd80__1->GetZaxis()->SetTitleFont(132);
   frame_1605dd80__1->Draw("FUNC");
   
   Double_t myData_fx3001[100] = {
   5352.75,
   5358.25,
   5363.75,
   5369.25,
   5374.75,
   5380.25,
   5385.75,
   5391.25,
   5396.75,
   5402.25,
   5407.75,
   5413.25,
   5418.75,
   5424.25,
   5429.75,
   5435.25,
   5440.75,
   5446.25,
   5451.75,
   5457.25,
   5462.75,
   5468.25,
   5473.75,
   5479.25,
   5484.75,
   5490.25,
   5495.75,
   5501.25,
   5506.75,
   5512.25,
   5517.75,
   5523.25,
   5528.75,
   5534.25,
   5539.75,
   5545.25,
   5550.75,
   5556.25,
   5561.75,
   5567.25,
   5572.75,
   5578.25,
   5583.75,
   5589.25,
   5594.75,
   5600.25,
   5605.75,
   5611.25,
   5616.75,
   5622.25,
   5627.75,
   5633.25,
   5638.75,
   5644.25,
   5649.75,
   5655.25,
   5660.75,
   5666.25,
   5671.75,
   5677.25,
   5682.75,
   5688.25,
   5693.75,
   5699.25,
   5704.75,
   5710.25,
   5715.75,
   5721.25,
   5726.75,
   5732.25,
   5737.75,
   5743.25,
   5748.75,
   5754.25,
   5759.75,
   5765.25,
   5770.75,
   5776.25,
   5781.75,
   5787.25,
   5792.75,
   5798.25,
   5803.75,
   5809.25,
   5814.75,
   5820.25,
   5825.75,
   5831.25,
   5836.75,
   5842.25,
   5847.75,
   5853.25,
   5858.75,
   5864.25,
   5869.75,
   5875.25,
   5880.75,
   5886.25,
   5891.75,
   5897.25};
   Double_t myData_fy3001[100] = {
   3316,
   3332,
   3394,
   3460,
   3258,
   3364,
   3317,
   3354,
   3400,
   3335,
   3373,
   3296,
   3343,
   3222,
   3300,
   3204,
   3181,
   3078,
   3050,
   2956,
   2799,
   2469,
   2170,
   1831,
   1543,
   1205,
   1014,
   818,
   749,
   692,
   683,
   711,
   669,
   719,
   687,
   759,
   864,
   895,
   1141,
   1360,
   1673,
   2289,
   3371,
   4867,
   7631,
   11561,
   16075,
   20297,
   22865,
   22118,
   19211,
   14199,
   9450,
   5935,
   3564,
   2120,
   1253,
   828,
   537,
   430,
   335,
   290,
   233,
   204,
   189,
   173,
   165,
   194,
   174,
   161,
   171,
   159,
   130,
   146,
   139,
   110,
   130,
   135,
   122,
   129,
   130,
   126,
   134,
   109,
   114,
   102,
   114,
   111,
   89,
   95,
   112,
   94,
   85,
   93,
   105,
   122,
   100,
   99,
   102,
   86};
   Double_t myData_felx3001[100] = {
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75};
   Double_t myData_fely3001[100] = {
   57.08689,
   57.22564,
   57.76019,
   58.32389,
   56.58108,
   57.50216,
   57.09557,
   57.41589,
   57.81166,
   57.25162,
   57.57969,
   56.91298,
   57.32084,
   56.26487,
   56.9478,
   56.1061,
   55.90257,
   54.98198,
   54.72907,
   53.87141,
   52.40794,
   49.19155,
   46.08594,
   42.29311,
   38.78422,
   34.21671,
   31.34729,
   28.10507,
   26.87243,
   25.81064,
   25.63905,
   26.16927,
   25.36987,
   26.31884,
   25.71545,
   27.05449,
   28.89813,
   29.42073,
   33.28239,
   36.38157,
   40.40538,
   47.34611,
   57.56247,
   69.26568,
   86.85703,
   107.0233,
   126.2882,
   141.9684,
   150.7126,
   148.2221,
   138.1047,
   118.6606,
   96.7124,
   76.54057,
   59.20134,
   45.54617,
   34.90127,
   28.27933,
   22.67865,
   20.24247,
   17.80983,
   16.53673,
   14.77252,
   13.79161,
   13.25682,
   12.66245,
   12.35496,
   13.43736,
   12.70038,
   12.19843,
   12.58625,
   12.11943,
   10.91271,
   11.59339,
   11.30042,
   10,
   10.91271,
   11.1297,
   10.55667,
   10.86882,
   10.91271,
   10.7361,
   11.08663,
   9.952272,
   10.18878,
   9.611874,
   10.18878,
   10.04751,
   9.416226,
   9.729612,
   10.09481,
   9.678086,
   9.201374,
   9.626284,
   9.759142,
   10.55667,
   9.983255,
   9.933044,
   9.611874,
   9.255555};
   Double_t myData_fehx3001[100] = {
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75,
   2.75};
   Double_t myData_fehy3001[100] = {
   58.08689,
   58.22564,
   58.76019,
   59.32389,
   57.58108,
   58.50216,
   58.09557,
   58.41589,
   58.81166,
   58.25162,
   58.57969,
   57.91298,
   58.32084,
   57.26487,
   57.9478,
   57.1061,
   56.90257,
   55.98198,
   55.72907,
   54.87141,
   53.40794,
   50.19155,
   47.08594,
   43.29311,
   39.78422,
   35.21671,
   32.34729,
   29.10507,
   27.87243,
   26.81064,
   26.63905,
   27.16927,
   26.36987,
   27.31884,
   26.71545,
   28.05449,
   29.89813,
   30.42073,
   34.28239,
   37.38157,
   41.40538,
   48.34611,
   58.56247,
   70.26568,
   87.85703,
   108.0233,
   127.2882,
   142.9684,
   151.7126,
   149.2221,
   139.1047,
   119.6606,
   97.7124,
   77.54057,
   60.20134,
   46.54617,
   35.90127,
   29.27933,
   23.67865,
   21.24247,
   18.80983,
   17.53673,
   15.77252,
   14.79161,
   14.25682,
   13.66245,
   13.35496,
   14.43736,
   13.70038,
   13.19843,
   13.58625,
   13.11943,
   11.91271,
   12.59339,
   12.30042,
   11,
   11.91271,
   12.1297,
   11.55667,
   11.86882,
   11.91271,
   11.7361,
   12.08663,
   10.95227,
   11.18878,
   10.61187,
   11.18878,
   11.04751,
   10.46934,
   10.78102,
   11.09481,
   10.72977,
   10.25573,
   10.67824,
   10.75914,
   11.55667,
   11.03336,
   10.9834,
   10.61187,
   10.30959};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,myData_fx3001,myData_fy3001,myData_felx3001,myData_fehx3001,myData_fely3001,myData_fehy3001);
   grae->SetName("myData");
   grae->SetTitle("Histogram of Data_plot__lab0_DTF_CONMASS");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   grae->Draw("p");
   
   Double_t mySig_fx1[151] = {
   5344.5,
   5344.5,
   5350,
   5355.5,
   5361,
   5366.5,
   5372,
   5377.5,
   5383,
   5388.5,
   5394,
   5399.5,
   5405,
   5410.5,
   5416,
   5421.5,
   5427,
   5432.5,
   5438,
   5443.5,
   5449,
   5454.5,
   5460,
   5465.5,
   5471,
   5476.5,
   5482,
   5487.5,
   5493,
   5498.5,
   5504,
   5509.5,
   5515,
   5520.5,
   5526,
   5531.5,
   5537,
   5542.5,
   5548,
   5553.5,
   5559,
   5564.5,
   5570,
   5572.75,
   5575.5,
   5578.25,
   5581,
   5582.375,
   5583.75,
   5585.125,
   5586.5,
   5587.875,
   5589.25,
   5590.625,
   5592,
   5593.375,
   5594.75,
   5596.125,
   5597.5,
   5598.875,
   5600.25,
   5603,
   5605.75,
   5607.125,
   5608.5,
   5609.875,
   5611.25,
   5612.625,
   5614,
   5615.375,
   5616.062,
   5616.75,
   5617.438,
   5618.125,
   5618.812,
   5619.5,
   5620.188,
   5620.875,
   5621.562,
   5622.25,
   5623.625,
   5625,
   5626.375,
   5627.75,
   5629.125,
   5630.5,
   5636,
   5637.375,
   5638.75,
   5640.125,
   5641.5,
   5642.875,
   5644.25,
   5645.625,
   5647,
   5648.375,
   5649.75,
   5651.125,
   5652.5,
   5653.875,
   5655.25,
   5658,
   5660.75,
   5663.5,
   5666.25,
   5669,
   5674.5,
   5680,
   5685.5,
   5691,
   5696.5,
   5702,
   5707.5,
   5713,
   5718.5,
   5724,
   5729.5,
   5735,
   5740.5,
   5746,
   5751.5,
   5757,
   5762.5,
   5768,
   5773.5,
   5779,
   5784.5,
   5790,
   5795.5,
   5801,
   5806.5,
   5812,
   5817.5,
   5823,
   5828.5,
   5834,
   5839.5,
   5845,
   5850.5,
   5856,
   5861.5,
   5867,
   5872.5,
   5878,
   5883.5,
   5889,
   5894.5,
   5900,
   5900,
   5905.5,
   5905.5};
   Double_t mySig_fy1[151] = {
   0,
   29.02037,
   29.02037,
   29.99616,
   31.02815,
   32.12097,
   33.27978,
   34.5103,
   35.81893,
   37.21279,
   38.69988,
   40.28919,
   41.99086,
   43.81634,
   45.77866,
   47.89265,
   50.17527,
   52.64604,
   55.32742,
   58.24551,
   61.43069,
   64.91855,
   68.75104,
   72.9779,
   77.65849,
   82.86421,
   88.68159,
   95.21644,
   102.5993,
   110.9931,
   120.6031,
   131.6919,
   144.5997,
   159.7743,
   177.8166,
   199.549,
   226.1246,
   259.2068,
   301.2807,
   356.2506,
   430.7824,
   537.9062,
   707.5275,
   836.2443,
   1015.932,
   1275.536,
   1661.458,
   1923.296,
   2231.491,
   2585.479,
   2990.919,
   3453.622,
   3979.339,
   4573.487,
   5240.812,
   5984.996,
   6808.236,
   7710.788,
   8690.524,
   9742.534,
   10858.8,
   13235.27,
   15689.22,
   16891.34,
   18043.78,
   19120.36,
   20095.02,
   20942.89,
   21641.39,
   22171.29,
   22368.15,
   22517.63,
   22618.66,
   22670.48,
   22672.74,
   22625.41,
   22528.83,
   22383.72,
   22191.11,
   21952.39,
   21343.73,
   20574.72,
   19666.26,
   18642.09,
   17527.76,
   16349.53,
   11490.83,
   10344.09,
   9255.825,
   8235.866,
   7290.781,
   6424.169,
   5637.022,
   4928.146,
   4294.614,
   3732.208,
   3235.832,
   2799.88,
   2427.957,
   2121.539,
   1860.971,
   1436.467,
   1106.016,
   846.6341,
   643.9469,
   487.1566,
   277.0844,
   160.4686,
   98.45777,
   66.17302,
   49.0926,
   39.45259,
   33.40986,
   29.17224,
   25.929,
   23.30689,
   21.11961,
   19.26116,
   17.66264,
   16.27478,
   15.06035,
   13.99035,
   13.04177,
   12.19613,
   11.43842,
   10.75634,
   10.1397,
   9.580024,
   9.070202,
   8.604218,
   8.176962,
   7.784067,
   7.421778,
   7.086854,
   6.77648,
   6.488206,
   6.219885,
   5.969634,
   5.735791,
   5.516885,
   5.311612,
   5.11881,
   4.937442,
   4.76658,
   4.605388,
   4.453117,
   4.30909,
   4.172692,
   4.172692,
   4.172692,
   0};
   TGraph *graph = new TGraph(151,mySig_fx1,mySig_fy1);
   graph->SetName("mySig");
   graph->SetTitle("Projection of mass_pdf");
   graph->SetFillColor(1);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#ff0000");
   graph->SetLineColor(ci);
   graph->SetLineStyle(2);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   graph->Draw("l");
   
   Double_t myBkg_comb_fx2[106] = {
   5344.5,
   5344.5,
   5350,
   5355.5,
   5361,
   5366.5,
   5372,
   5377.5,
   5383,
   5388.5,
   5394,
   5399.5,
   5405,
   5410.5,
   5416,
   5421.5,
   5427,
   5432.5,
   5438,
   5443.5,
   5449,
   5454.5,
   5460,
   5465.5,
   5471,
   5476.5,
   5482,
   5487.5,
   5493,
   5498.5,
   5504,
   5509.5,
   5515,
   5520.5,
   5526,
   5531.5,
   5537,
   5542.5,
   5548,
   5553.5,
   5559,
   5564.5,
   5570,
   5575.5,
   5581,
   5586.5,
   5592,
   5597.5,
   5603,
   5608.5,
   5614,
   5619.5,
   5625,
   5630.5,
   5636,
   5641.5,
   5647,
   5652.5,
   5658,
   5663.5,
   5669,
   5674.5,
   5680,
   5685.5,
   5691,
   5696.5,
   5702,
   5707.5,
   5713,
   5718.5,
   5724,
   5729.5,
   5735,
   5740.5,
   5746,
   5751.5,
   5757,
   5762.5,
   5768,
   5773.5,
   5779,
   5784.5,
   5790,
   5795.5,
   5801,
   5806.5,
   5812,
   5817.5,
   5823,
   5828.5,
   5834,
   5839.5,
   5845,
   5850.5,
   5856,
   5861.5,
   5867,
   5872.5,
   5878,
   5883.5,
   5889,
   5894.5,
   5900,
   5900,
   5905.5,
   5905.5};
   Double_t myBkg_comb_fy2[106] = {
   0,
   1002.685,
   1002.685,
   976.3623,
   950.7308,
   925.7721,
   901.4686,
   877.8032,
   854.759,
   832.3198,
   810.4697,
   789.1931,
   768.4751,
   748.3011,
   728.6566,
   709.5278,
   690.9012,
   672.7636,
   655.1021,
   637.9043,
   621.158,
   604.8513,
   588.9727,
   573.5109,
   558.4551,
   543.7944,
   529.5187,
   515.6177,
   502.0817,
   488.901,
   476.0663,
   463.5685,
   451.3989,
   439.5487,
   428.0096,
   416.7735,
   405.8323,
   395.1784,
   384.8041,
   374.7022,
   364.8655,
   355.287,
   345.9599,
   336.8778,
   328.034,
   319.4224,
   311.0369,
   302.8716,
   294.9205,
   287.1783,
   279.6392,
   272.2981,
   265.1497,
   258.189,
   251.411,
   244.8109,
   238.3841,
   232.126,
   226.0322,
   220.0984,
   214.3204,
   208.694,
   203.2153,
   197.8805,
   192.6857,
   187.6273,
   182.7017,
   177.9054,
   173.235,
   168.6872,
   164.2588,
   159.9467,
   155.7478,
   151.6591,
   147.6777,
   143.8008,
   140.0258,
   136.3498,
   132.7703,
   129.2848,
   125.8908,
   122.5859,
   119.3678,
   116.2341,
   113.1827,
   110.2115,
   107.3182,
   104.5009,
   101.7575,
   99.08614,
   96.48492,
   93.95199,
   91.48555,
   89.08386,
   86.74522,
   84.46798,
   82.25052,
   80.09127,
   77.9887,
   75.94134,
   73.94772,
   72.00643,
   70.11611,
   70.11611,
   70.11611,
   0};
   TGraph* graph2 = new TGraph(106,myBkg_comb_fx2,myBkg_comb_fy2);
   graph2->SetName("myBkg_comb");
   graph2->SetTitle("Projection of mass_pdf");
   graph2->SetFillColor(1);

   ci = TColor::GetColor("#009900");
   graph2->SetLineColor(ci);
   graph2->SetLineStyle(2);
   graph2->SetLineWidth(3);
   graph2->SetMarkerStyle(20);
   graph2->Draw("l");
   
   Double_t myBkg_Lcrho_fx3[119] = {
   5344.5,
   5344.5,
   5350,
   5355.5,
   5361,
   5366.5,
   5372,
   5377.5,
   5383,
   5388.5,
   5394,
   5399.5,
   5405,
   5410.5,
   5416,
   5421.5,
   5427,
   5432.5,
   5435.25,
   5438,
   5440.75,
   5443.5,
   5446.25,
   5449,
   5451.75,
   5454.5,
   5457.25,
   5460,
   5462.75,
   5465.5,
   5468.25,
   5471,
   5476.5,
   5482,
   5484.75,
   5487.5,
   5490.25,
   5493,
   5495.75,
   5498.5,
   5501.25,
   5504,
   5506.75,
   5509.5,
   5512.25,
   5515,
   5520.5,
   5526,
   5531.5,
   5537,
   5542.5,
   5548,
   5553.5,
   5559,
   5564.5,
   5570,
   5575.5,
   5581,
   5586.5,
   5592,
   5597.5,
   5603,
   5608.5,
   5614,
   5619.5,
   5625,
   5630.5,
   5636,
   5641.5,
   5647,
   5652.5,
   5658,
   5663.5,
   5669,
   5674.5,
   5680,
   5685.5,
   5691,
   5696.5,
   5702,
   5707.5,
   5713,
   5718.5,
   5724,
   5729.5,
   5735,
   5740.5,
   5746,
   5751.5,
   5757,
   5762.5,
   5768,
   5773.5,
   5779,
   5784.5,
   5790,
   5795.5,
   5801,
   5806.5,
   5812,
   5817.5,
   5823,
   5828.5,
   5834,
   5839.5,
   5845,
   5850.5,
   5856,
   5861.5,
   5867,
   5872.5,
   5878,
   5883.5,
   5889,
   5894.5,
   5900,
   5900,
   5905.5,
   5905.5};
   Double_t myBkg_Lcrho_fy3[119] = {
   0,
   2160.119,
   2160.119,
   2214.672,
   2268.498,
   2321.263,
   2372.578,
   2421.99,
   2468.972,
   2512.907,
   2553.071,
   2588.605,
   2618.486,
   2641.472,
   2656.041,
   2660.275,
   2651.699,
   2627.051,
   2607.4,
   2582.015,
   2550.161,
   2511.028,
   2463.751,
   2407.445,
   2341.257,
   2264.434,
   2176.407,
   2076.894,
   1965.988,
   1844.252,
   1712.776,
   1573.2,
   1278.848,
   982.9656,
   841.9495,
   709.2551,
   587.1488,
   477.3174,
   380.7912,
   297.932,
   228.4811,
   171.656,
   126.2803,
   90.92654,
   64.05477,
   44.13266,
   19.57307,
   7.913677,
   2.911109,
   0.9725425,
   0.2944407,
   0.08044607,
   0.01957044,
   0.004007905,
   0.0005058103,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0,
   0};
   TGraph* graph3 = new TGraph(119,myBkg_Lcrho_fx3,myBkg_Lcrho_fy3);
   graph3->SetName("myBkg_Lcrho");
   graph3->SetTitle("Projection of mass_pdf");
   graph3->SetFillColor(1);

   ci = TColor::GetColor("#990099");
   graph3->SetLineColor(ci);
   graph3->SetLineWidth(3);
   graph3->SetLineStyle(7);
   graph3->SetMarkerStyle(20);
   graph3->Draw("l");
   
   Double_t myBkg_LcK_fx4[143] = {
   5344.5,
   5344.5,
   5350,
   5355.5,
   5361,
   5366.5,
   5372,
   5377.5,
   5383,
   5388.5,
   5394,
   5399.5,
   5405,
   5410.5,
   5416,
   5421.5,
   5427,
   5432.5,
   5438,
   5443.5,
   5449,
   5454.5,
   5460,
   5465.5,
   5471,
   5476.5,
   5482,
   5487.5,
   5493,
   5498.5,
   5504,
   5509.5,
   5515,
   5520.5,
   5526,
   5528.75,
   5531.5,
   5534.25,
   5537,
   5539.75,
   5542.5,
   5545.25,
   5548,
   5550.75,
   5553.5,
   5556.25,
   5557.625,
   5559,
   5560.375,
   5561.75,
   5563.125,
   5564.5,
   5567.25,
   5570,
   5571.375,
   5572.75,
   5574.125,
   5575.5,
   5576.875,
   5578.25,
   5579.625,
   5581,
   5582.375,
   5583.75,
   5585.125,
   5586.5,
   5587.875,
   5589.25,
   5590.625,
   5592,
   5593.375,
   5594.75,
   5597.5,
   5600.25,
   5603,
   5605.75,
   5607.125,
   5608.5,
   5609.875,
   5611.25,
   5612.625,
   5614,
   5615.375,
   5616.75,
   5618.125,
   5619.5,
   5622.25,
   5625,
   5627.75,
   5630.5,
   5633.25,
   5636,
   5641.5,
   5647,
   5652.5,
   5658,
   5663.5,
   5669,
   5674.5,
   5680,
   5685.5,
   5691,
   5696.5,
   5702,
   5707.5,
   5713,
   5718.5,
   5724,
   5729.5,
   5735,
   5740.5,
   5746,
   5751.5,
   5757,
   5762.5,
   5768,
   5773.5,
   5779,
   5784.5,
   5790,
   5795.5,
   5801,
   5806.5,
   5812,
   5817.5,
   5823,
   5828.5,
   5834,
   5839.5,
   5845,
   5850.5,
   5856,
   5861.5,
   5867,
   5872.5,
   5878,
   5883.5,
   5889,
   5894.5,
   5900,
   5900,
   5905.5,
   5905.5};
   Double_t myBkg_LcK_fy4[143] = {
   0,
   1.425433,
   1.425433,
   1.517321,
   1.617344,
   1.726428,
   1.845628,
   1.976151,
   2.119379,
   2.276907,
   2.450571,
   2.642504,
   2.855184,
   3.091508,
   3.354871,
   3.649273,
   3.979451,
   4.351035,
   4.770761,
   5.246727,
   5.788733,
   6.408718,
   7.121355,
   7.944871,
   8.902275,
   10.02331,
   11.34775,
   12.9313,
   14.85594,
   17.24779,
   20.30592,
   24.34508,
   29.85203,
   37.54876,
   48.44708,
   55.49916,
   63.87271,
   73.77868,
   85.44242,
   99.10182,
   115.007,
   133.4229,
   154.6375,
   178.9788,
   206.8438,
   238.7467,
   256.4228,
   275.3938,
   295.7968,
   317.798,
   341.6005,
   367.4526,
   421.1226,
   471.7591,
   494.9533,
   516.206,
   535.1427,
   551.4181,
   564.7269,
   574.814,
   581.4826,
   584.601,
   584.1074,
   580.0116,
   572.3949,
   561.407,
   547.2616,
   530.2282,
   510.6242,
   488.8039,
   465.1479,
   440.0514,
   387.1253,
   333.0733,
   280.5517,
   231.6343,
   208.993,
   187.7278,
   167.9125,
   149.5853,
   132.7527,
   117.3942,
   103.4662,
   90.9076,
   79.64355,
   69.58978,
   52.75036,
   39.65325,
   29.5932,
   21.94147,
   16.22143,
   12.24276,
   7.500001,
   4.994206,
   3.537049,
   2.615378,
   1.994893,
   1.558486,
   1.241576,
   1.005584,
   0.82613,
   0.6871905,
   0.5779117,
   0.490758,
   0.4203838,
   0.3629246,
   0.3155389,
   0.276105,
   0.2430168,
   0.2150432,
   0.1912296,
   0.1708278,
   0.1532458,
   0.1380112,
   0.1247435,
   0.113134,
   0.1029308,
   0.09392629,
   0.08594891,
   0.07885574,
   0.07252712,
   0.06686238,
   0.06177638,
   0.05719676,
   0.05306182,
   0.04931864,
   0.04592175,
   0.04283184,
   0.04001488,
   0.03744126,
   0.03508516,
   0.032924,
   0.03093794,
   0.02910952,
   0.02742337,
   0.02586584,
   0.02442485,
   0.02308967,
   0.02185072,
   0.02069944,
   0.02069944,
   0.02069944,
   0};
   TGraph* graph4 = new TGraph(143,myBkg_LcK_fx4,myBkg_LcK_fy4);
   graph4->SetName("myBkg_LcK");
   graph4->SetTitle("Projection of mass_pdf");
   graph4->SetFillColor(1);

   ci = TColor::GetColor("#663300");
   graph4->SetLineColor(ci);
   graph4->SetLineWidth(3);
   graph4->SetLineStyle(5);
   graph4->SetMarkerStyle(20);
   graph4->Draw("l");
   
   Double_t myTot_fx5[149] = {
   5344.5,
   5344.5,
   5350,
   5355.5,
   5361,
   5366.5,
   5372,
   5377.5,
   5383,
   5388.5,
   5394,
   5399.5,
   5405,
   5410.5,
   5416,
   5421.5,
   5427,
   5432.5,
   5438,
   5443.5,
   5449,
   5454.5,
   5460,
   5465.5,
   5471,
   5476.5,
   5482,
   5487.5,
   5493,
   5498.5,
   5504,
   5509.5,
   5515,
   5520.5,
   5526,
   5531.5,
   5537,
   5542.5,
   5548,
   5553.5,
   5559,
   5564.5,
   5570,
   5575.5,
   5578.25,
   5581,
   5583.75,
   5585.125,
   5586.5,
   5587.875,
   5589.25,
   5590.625,
   5592,
   5593.375,
   5594.75,
   5596.125,
   5597.5,
   5598.875,
   5600.25,
   5603,
   5605.75,
   5607.125,
   5608.5,
   5609.875,
   5611.25,
   5612.625,
   5614,
   5615.375,
   5616.062,
   5616.75,
   5617.438,
   5618.125,
   5618.812,
   5619.5,
   5620.188,
   5620.875,
   5621.562,
   5622.25,
   5623.625,
   5625,
   5626.375,
   5627.75,
   5629.125,
   5630.5,
   5636,
   5637.375,
   5638.75,
   5640.125,
   5641.5,
   5642.875,
   5644.25,
   5645.625,
   5647,
   5648.375,
   5649.75,
   5651.125,
   5652.5,
   5653.875,
   5655.25,
   5658,
   5660.75,
   5663.5,
   5666.25,
   5669,
   5674.5,
   5680,
   5685.5,
   5691,
   5696.5,
   5702,
   5707.5,
   5713,
   5718.5,
   5724,
   5729.5,
   5735,
   5740.5,
   5746,
   5751.5,
   5757,
   5762.5,
   5768,
   5773.5,
   5779,
   5784.5,
   5790,
   5795.5,
   5801,
   5806.5,
   5812,
   5817.5,
   5823,
   5828.5,
   5834,
   5839.5,
   5845,
   5850.5,
   5856,
   5861.5,
   5867,
   5872.5,
   5878,
   5883.5,
   5889,
   5894.5,
   5900,
   5900,
   5905.5,
   5905.5};
   Double_t myTot_fy5[149] = {
   0,
   3193.25,
   3193.25,
   3222.547,
   3251.874,
   3280.883,
   3309.172,
   3336.28,
   3361.669,
   3384.717,
   3404.691,
   3420.73,
   3431.807,
   3436.681,
   3433.831,
   3421.345,
   3396.755,
   3356.812,
   3297.215,
   3212.424,
   3095.823,
   2940.612,
   2741.739,
   2498.686,
   2218.216,
   1915.53,
   1612.514,
   1333.021,
   1096.854,
   915.0739,
   788.6313,
   710.5321,
   669.9832,
   656.4449,
   662.187,
   683.1063,
   718.3719,
   769.6866,
   840.8028,
   937.8161,
   1071.046,
   1260.646,
   1525.247,
   1904.228,
   2182.776,
   2574.093,
   3135.203,
   3479.428,
   3871.749,
   4318.189,
   4824.769,
   5397.224,
   6040.652,
   6759.119,
   7555.215,
   8429.594,
   9380.521,
   10403.46,
   11490.74,
   13810.74,
   16211.88,
   17389.43,
   18518.68,
   19573.55,
   20527.99,
   21357.15,
   22038.42,
   22552.54,
   22742.04,
   22884.49,
   22978.8,
   23024.24,
   23020.42,
   22967.3,
   22865.22,
   22714.87,
   22517.28,
   22273.84,
   21656.42,
   20879.53,
   19963.94,
   18933.33,
   17813.18,
   16629.66,
   11754.48,
   10604.57,
   9513.385,
   8490.715,
   7543.092,
   6674.085,
   5884.663,
   5173.613,
   4537.992,
   3973.571,
   3475.242,
   3037.393,
   2663.62,
   2355.395,
   2093.057,
   1665.115,
   1331.338,
   1068.727,
   862.8956,
   703.0354,
   487.02,
   364.6895,
   297.1644,
   259.5459,
   237.2978,
   222.6451,
   211.7357,
   202.7702,
   194.9318,
   187.8418,
   181.3093,
   175.224,
   169.5129,
   164.1233,
   159.0144,
   154.1541,
   149.5163,
   145.0796,
   140.8262,
   136.7411,
   132.8116,
   129.0267,
   125.3769,
   121.8538,
   118.4502,
   115.1594,
   111.9757,
   108.8937,
   105.9085,
   103.016,
   100.2119,
   97.49262,
   94.85474,
   92.29503,
   89.81053,
   87.39843,
   85.05613,
   82.78115,
   80.57115,
   78.42392,
   76.33737,
   74.3095,
   74.3095,
   74.3095,
   0};
   TGraph* graph5 = new TGraph(149,myTot_fx5,myTot_fy5);
   graph5->SetName("myTot");
   graph5->SetTitle("Projection of mass_pdf");
   graph5->SetFillColor(1);

   ci = TColor::GetColor("#0000ff");
   graph5->SetLineColor(ci);
   graph5->SetLineWidth(3);
   graph5->SetMarkerStyle(20);
   graph5->Draw("l");
   
   TH1D *frame_1605dd80__2 = new TH1D("frame_1605dd80__2","A RooPlot of \"m(#it{#Lambda_{c}^{+}}#it{#pi^{ #minus}})\"",100,5350,5900);
   frame_1605dd80__2->SetBinContent(1,24175.45);
   frame_1605dd80__2->SetMaximum(24175.45);
   frame_1605dd80__2->SetEntries(2);
   frame_1605dd80__2->SetDirectory(0);
   frame_1605dd80__2->SetStats(0);
   frame_1605dd80__2->SetMarkerStyle(20);
   frame_1605dd80__2->GetXaxis()->SetTitle("m(#it{#Lambda_{c}^{+}}#it{#pi^{ #minus}}) [MeV/#it{c}^{2}]");
   frame_1605dd80__2->GetXaxis()->SetNdivisions(505);
   frame_1605dd80__2->GetXaxis()->SetLabelFont(132);
   frame_1605dd80__2->GetXaxis()->SetLabelOffset(0.01);
   frame_1605dd80__2->GetXaxis()->SetLabelSize(0.06);
   frame_1605dd80__2->GetXaxis()->SetTitleSize(0.072);
   frame_1605dd80__2->GetXaxis()->SetTitleOffset(0.95);
   frame_1605dd80__2->GetXaxis()->SetTitleFont(132);
   frame_1605dd80__2->GetYaxis()->SetTitle("Candidates / ( 5.5 MeV/#it{c}^{2} )");
   frame_1605dd80__2->GetYaxis()->SetNdivisions(505);
   frame_1605dd80__2->GetYaxis()->SetLabelFont(132);
   frame_1605dd80__2->GetYaxis()->SetLabelOffset(0.01);
   frame_1605dd80__2->GetYaxis()->SetLabelSize(0.06);
   frame_1605dd80__2->GetYaxis()->SetTitleSize(0.072);
   frame_1605dd80__2->GetYaxis()->SetTitleOffset(0.95);
   frame_1605dd80__2->GetYaxis()->SetTitleFont(132);
   frame_1605dd80__2->GetZaxis()->SetLabelFont(132);
   frame_1605dd80__2->GetZaxis()->SetLabelSize(0.06);
   frame_1605dd80__2->GetZaxis()->SetTitleSize(0.072);
   frame_1605dd80__2->GetZaxis()->SetTitleOffset(1.2);
   frame_1605dd80__2->GetZaxis()->SetTitleFont(132);
   frame_1605dd80__2->Draw("AXISSAME");

   grae->Draw("psame");
   TPaveText *lhcbName = new TPaveText(gStyle->GetPadLeftMargin() + 0.05,
                                       0.79 - gStyle->GetPadTopMargin(),
                                       gStyle->GetPadLeftMargin() + 0.20,
                                       0.95 - gStyle->GetPadTopMargin(),
                                       "BRNDC");
   lhcbName->AddText("LHCb");
   lhcbName->AddText("(b)");
   lhcbName->SetFillColor(0);
   lhcbName->SetTextAlign(12);
   lhcbName->SetBorderSize(0);
   lhcbName->Draw();
   leg->AddEntry(grae,"Data","pe");
   leg->AddEntry(graph5,"Total","l");
   leg->AddEntry(graph,"#it{#Lambda_{b}^{0}}#rightarrow#it{#Lambda_{c}^{+}#pi^{ #minus}}","l");
   leg->AddEntry(graph3,"#it{#Lambda_{b}^{0}}#rightarrow#it{#Lambda_{c}^{+}#rho^{ #minus}}","l");
   leg->AddEntry(graph4,"#it{#Lambda_{b}^{0}}#rightarrow#it{#Lambda_{c}^{+}K^{ #minus}}","l");
   leg->AddEntry(graph2,"Background","l");

   leg->Draw();

   MyCan->Modified();
   MyCan->cd();
   MyCan->SetSelected(MyCan);

   // MyCan->Print("Fig1b.pdf");
   // MyCan->Print("Fig1b.eps");
   // MyCan->Print("Fig1b.png");


}


==> Fig2.C <==
void Fig2()
{
//=========Macro generated from canvas: can1/
//=========  (Tue Apr 17 17:51:25 2018) by ROOT version6.06/02
   TCanvas *can1 = new TCanvas("can1", "",0,0,700,500);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   can1->Range(2374.178,-10.06545,2744.549,52.8436);
   can1->SetFillColor(0);
   can1->SetBorderMode(0);
   can1->SetBorderSize(2);
   can1->SetTickx(1);
   can1->SetTicky(1);
   can1->SetLeftMargin(0.14);
   can1->SetRightMargin(0.05);
   can1->SetTopMargin(0.05);
   can1->SetBottomMargin(0.16);
   can1->SetFrameBorderMode(0);
   can1->SetFrameBorderMode(0);
   
   TH1D *frame_505b3b0__1 = new TH1D("frame_505b3b0__1","A RooPlot of \"Invmass of #it{#Lambda_{c}^{+}#pi^{ #minus}}\"",100,2426.03,2726.03);
   frame_505b3b0__1->SetBinContent(1,49.69815);
   frame_505b3b0__1->SetMinimum(0);
   frame_505b3b0__1->SetMaximum(49.69815);
   frame_505b3b0__1->SetEntries(2);
   frame_505b3b0__1->SetDirectory(0);
   frame_505b3b0__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000099");
   frame_505b3b0__1->SetLineColor(ci);
   frame_505b3b0__1->SetMarkerStyle(20);
   frame_505b3b0__1->GetXaxis()->SetTitle("m(#it{#Lambda_{c}^{+}#pi^{ #minus}}) [MeV/#it{c}^{2}]");
   frame_505b3b0__1->GetXaxis()->SetNdivisions(505);
   frame_505b3b0__1->GetXaxis()->SetLabelFont(132);
   frame_505b3b0__1->GetXaxis()->SetLabelOffset(0.01);
   frame_505b3b0__1->GetXaxis()->SetLabelSize(0.06);
   frame_505b3b0__1->GetXaxis()->SetTitleSize(0.072);
   frame_505b3b0__1->GetXaxis()->SetTitleOffset(0.95);
   frame_505b3b0__1->GetXaxis()->SetTitleFont(132);
   frame_505b3b0__1->GetYaxis()->SetTitle("Candidates / ( 3 MeV/#it{c}^{2} )");
   frame_505b3b0__1->GetYaxis()->SetNdivisions(505);
   frame_505b3b0__1->GetYaxis()->SetLabelFont(132);
   frame_505b3b0__1->GetYaxis()->SetLabelOffset(0.01);
   frame_505b3b0__1->GetYaxis()->SetLabelSize(0.06);
   frame_505b3b0__1->GetYaxis()->SetTitleSize(0.072);
   frame_505b3b0__1->GetYaxis()->SetTitleOffset(0.95);
   frame_505b3b0__1->GetYaxis()->SetTitleFont(132);
   frame_505b3b0__1->GetZaxis()->SetLabelFont(132);
   frame_505b3b0__1->GetZaxis()->SetLabelSize(0.06);
   frame_505b3b0__1->GetZaxis()->SetTitleSize(0.072);
   frame_505b3b0__1->GetZaxis()->SetTitleOffset(1.2);
   frame_505b3b0__1->GetZaxis()->SetTitleFont(132);
   frame_505b3b0__1->Draw("FUNC");
   
   Double_t Data1_fx3001[100] = {
   2427.53,
   2430.53,
   2433.53,
   2436.53,
   2439.53,
   2442.53,
   2445.53,
   2448.53,
   2451.53,
   2454.53,
   2457.53,
   2460.53,
   2463.53,
   2466.53,
   2469.53,
   2472.53,
   2475.53,
   2478.53,
   2481.53,
   2484.53,
   2487.53,
   2490.53,
   2493.53,
   2496.53,
   2499.53,
   2502.53,
   2505.53,
   2508.53,
   2511.53,
   2514.53,
   2517.53,
   2520.53,
   2523.53,
   2526.53,
   2529.53,
   2532.53,
   2535.53,
   2538.53,
   2541.53,
   2544.53,
   2547.53,
   2550.53,
   2553.53,
   2556.53,
   2559.53,
   2562.53,
   2565.53,
   2568.53,
   2571.53,
   2574.53,
   2577.53,
   2580.53,
   2583.53,
   2586.53,
   2589.53,
   2592.53,
   2595.53,
   2598.53,
   2601.53,
   2604.53,
   2607.53,
   2610.53,
   2613.53,
   2616.53,
   2619.53,
   2622.53,
   2625.53,
   2628.53,
   2631.53,
   2634.53,
   2637.53,
   2640.53,
   2643.53,
   2646.53,
   2649.53,
   2652.53,
   2655.53,
   2658.53,
   2661.53,
   2664.53,
   2667.53,
   2670.53,
   2673.53,
   2676.53,
   2679.53,
   2682.53,
   2685.53,
   2688.53,
   2691.53,
   2694.53,
   2697.53,
   2700.53,
   2703.53,
   2706.53,
   2709.53,
   2712.53,
   2715.53,
   2718.53,
   2721.53,
   2724.53};
   Double_t Data1_fy3001[100] = {
   -0.3318776,
   -0.06622873,
   -0.3655604,
   -0.702875,
   0.7960737,
   3.06336,
   -0.9214599,
   1.212554,
   14.30509,
   34.63337,
   2.447933,
   2.029766,
   2.182208,
   1.703357,
   2.812425,
   -0.304648,
   3.839006,
   0.5736798,
   0.7362529,
   5.502592,
   3.263909,
   2.218588,
   3.039687,
   4.23078,
   3.469759,
   3.161033,
   3.940495,
   5.676469,
   9.44175,
   14.85901,
   10.74095,
   20.563,
   6.415364,
   7.549517,
   6.316319,
   5.278046,
   1.814791,
   3.870738,
   -1.426096,
   2.926141,
   0.2455,
   8.263012,
   2.438325,
   2.594456,
   2.840564,
   5.127224,
   4.742313,
   3.964205,
   3.312467,
   3.297479,
   2.278609,
   2.110183,
   0.2749428,
   0.001281172,
   0.9631159,
   2.350112,
   0.9437699,
   6.454489,
   0.9240941,
   3.215874,
   1.25454,
   1.191409,
   -0.04289781,
   0.1693773,
   3.410085,
   -0.1375872,
   2.706295,
   1.171184,
   4.65478,
   3.832426,
   6.390781,
   2.892611,
   2.98702,
   4.386278,
   3.770404,
   1.744325,
   2.252055,
   0.2445848,
   2.855103,
   2.114968,
   2.912909,
   0.4489326,
   2.749025,
   4.28128,
   1.826175,
   3.766697,
   1.256669,
   3.110455,
   3.026799,
   1.634565,
   1.460702,
   4.635925,
   0.206409,
   1.390743,
   0.860937,
   3.996033,
   6.496499,
   3.645259,
   3.807562,
   3.073092};
   Double_t Data1_felx3001[100] = {
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5};
   Double_t Data1_fely3001[100] = {
   0.3318776,
   0.06622873,
   0.3655604,
   0.4971321,
   1.069541,
   1.91143,
   0.5380362,
   1.754233,
   4.200433,
   6.481271,
   1.867692,
   2.145715,
   1.969495,
   1.730876,
   1.760757,
   0.9845151,
   1.968956,
   1.012975,
   1.792428,
   2.57959,
   2.125211,
   2.061503,
   1.7872,
   2.158323,
   2.247737,
   1.984709,
   2.197395,
   2.805274,
   3.357128,
   4.11803,
   3.584508,
   5.013399,
   2.789249,
   3.243198,
   2.916756,
   2.577291,
   1.649363,
   2.042301,
   0.7479294,
   1.703465,
   1.268192,
   2.964252,
   1.60752,
   2.143315,
   2.020079,
   2.667931,
   2.501695,
   2.318592,
   2.387789,
   2.448043,
   1.611895,
   2.153875,
   1.876195,
   1.369543,
   0.9631159,
   2.18192,
   1.599871,
   2.650634,
   2.142567,
   2.008574,
   1.743973,
   1.296498,
   1.344038,
   1.767921,
   2.289796,
   1.324786,
   1.92958,
   1.708546,
   2.347531,
   2.224855,
   2.869706,
   1.828887,
   2.228355,
   2.395982,
   2.301027,
   1.698232,
   1.987459,
   1.848901,
   1.78243,
   1.630615,
   2.090941,
   1.210723,
   1.776765,
   2.33457,
   1.574109,
   2.365452,
   1.487875,
   2.002373,
   2.095661,
   1.484591,
   1.638271,
   2.479424,
   1.866313,
   1.779179,
   1.695715,
   2.328323,
   2.798491,
   2.117625,
   2.137393,
   2.157139};
   Double_t Data1_fehx3001[100] = {
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5,
   1.5};
   Double_t Data1_fehy3001[100] = {
   0.3318776,
   0.06622873,
   0.3655604,
   0.4971321,
   1.069541,
   1.91143,
   0.5380362,
   1.754233,
   4.200433,
   6.481271,
   1.867692,
   2.145715,
   1.969495,
   1.730876,
   1.760757,
   0.9845151,
   1.968956,
   1.012975,
   1.792428,
   2.57959,
   2.125211,
   2.061503,
   1.7872,
   2.158323,
   2.247737,
   1.984709,
   2.197395,
   2.805274,
   3.357128,
   4.11803,
   3.584508,
   5.013399,
   2.789249,
   3.243198,
   2.916756,
   2.577291,
   1.649363,
   2.042301,
   0.7479294,
   1.703465,
   1.268192,
   2.964252,
   1.60752,
   2.143315,
   2.020079,
   2.667931,
   2.501695,
   2.318592,
   2.387789,
   2.448043,
   1.611895,
   2.153875,
   1.876195,
   1.369543,
   0.9631159,
   2.18192,
   1.599871,
   2.650634,
   2.142567,
   2.008574,
   1.743973,
   1.296498,
   1.344038,
   1.767921,
   2.289796,
   1.324786,
   1.92958,
   1.708546,
   2.347531,
   2.224855,
   2.869706,
   1.828887,
   2.228355,
   2.395982,
   2.301027,
   1.698232,
   1.987459,
   1.848901,
   1.78243,
   1.630615,
   2.090941,
   1.210723,
   1.776765,
   2.33457,
   1.574109,
   2.365452,
   1.487875,
   2.002373,
   2.095661,
   1.484591,
   1.638271,
   2.479424,
   1.866313,
   1.779179,
   1.695715,
   2.328323,
   2.798491,
   2.117625,
   2.137393,
   2.157139};
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(100,Data1_fx3001,Data1_fy3001,Data1_felx3001,Data1_fehx3001,Data1_fely3001,Data1_fehy3001);
   grae->SetName("Data1");
   grae->SetTitle("Histogram of data_fit_plot__Lcpi_Mass");
   grae->SetFillColor(1);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_Data13001 = new TH1F("Graph_Data13001","Histogram of data_fit_plot__Lcpi_Mass",100,2396.03,2756.03);
   Graph_Data13001->SetMinimum(-6.502892);
   Graph_Data13001->SetMaximum(45.44351);
   Graph_Data13001->SetDirectory(0);
   Graph_Data13001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_Data13001->SetLineColor(ci);
   Graph_Data13001->SetMarkerStyle(20);
   Graph_Data13001->GetXaxis()->SetNdivisions(505);
   Graph_Data13001->GetXaxis()->SetLabelFont(132);
   Graph_Data13001->GetXaxis()->SetLabelOffset(0.01);
   Graph_Data13001->GetXaxis()->SetLabelSize(0.06);
   Graph_Data13001->GetXaxis()->SetTitleSize(0.072);
   Graph_Data13001->GetXaxis()->SetTitleOffset(0.95);
   Graph_Data13001->GetXaxis()->SetTitleFont(132);
   Graph_Data13001->GetYaxis()->SetNdivisions(505);
   Graph_Data13001->GetYaxis()->SetLabelFont(132);
   Graph_Data13001->GetYaxis()->SetLabelOffset(0.01);
   Graph_Data13001->GetYaxis()->SetLabelSize(0.06);
   Graph_Data13001->GetYaxis()->SetTitleSize(0.072);
   Graph_Data13001->GetYaxis()->SetTitleOffset(0.95);
   Graph_Data13001->GetYaxis()->SetTitleFont(132);
   Graph_Data13001->GetZaxis()->SetLabelFont(132);
   Graph_Data13001->GetZaxis()->SetLabelSize(0.06);
   Graph_Data13001->GetZaxis()->SetTitleSize(0.072);
   Graph_Data13001->GetZaxis()->SetTitleOffset(1.2);
   Graph_Data13001->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_Data13001);
   
   grae->Draw("p");
   
   Double_t totalPdf_fx1[151] = {
   2423.03,
   2423.03,
   2426.03,
   2429.03,
   2432.03,
   2435.03,
   2438.03,
   2441.03,
   2444.03,
   2445.53,
   2447.03,
   2447.78,
   2448.53,
   2448.905,
   2449.28,
   2449.655,
   2450.03,
   2450.405,
   2450.78,
   2451.155,
   2451.53,
   2451.905,
   2452.28,
   2452.655,
   2453.03,
   2453.405,
   2453.78,
   2454.155,
   2454.53,
   2454.905,
   2455.28,
   2455.655,
   2456.03,
   2456.405,
   2456.78,
   2457.155,
   2457.53,
   2457.905,
   2458.28,
   2458.655,
   2459.03,
   2459.78,
   2460.53,
   2462.03,
   2463.53,
   2465.03,
   2468.03,
   2471.03,
   2474.03,
   2477.03,
   2480.03,
   2483.03,
   2486.03,
   2489.03,
   2492.03,
   2495.03,
   2498.03,
   2501.03,
   2502.53,
   2504.03,
   2505.53,
   2507.03,
   2508.53,
   2510.03,
   2511.53,
   2513.03,
   2514.53,
   2515.28,
   2516.03,
   2516.78,
   2517.53,
   2518.28,
   2519.03,
   2519.78,
   2520.53,
   2522.03,
   2523.53,
   2525.03,
   2526.53,
   2528.03,
   2529.53,
   2531.03,
   2532.53,
   2534.03,
   2537.03,
   2540.03,
   2543.03,
   2546.03,
   2549.03,
   2552.03,
   2555.03,
   2558.03,
   2561.03,
   2564.03,
   2567.03,
   2570.03,
   2573.03,
   2576.03,
   2579.03,
   2582.03,
   2585.03,
   2588.03,
   2591.03,
   2594.03,
   2597.03,
   2600.03,
   2603.03,
   2606.03,
   2609.03,
   2612.03,
   2615.03,
   2618.03,
   2621.03,
   2624.03,
   2627.03,
   2630.03,
   2633.03,
   2636.03,
   2639.03,
   2642.03,
   2645.03,
   2648.03,
   2651.03,
   2654.03,
   2657.03,
   2660.03,
   2663.03,
   2666.03,
   2669.03,
   2672.03,
   2675.03,
   2678.03,
   2681.03,
   2684.03,
   2687.03,
   2690.03,
   2693.03,
   2696.03,
   2699.03,
   2702.03,
   2705.03,
   2708.03,
   2711.03,
   2714.03,
   2717.03,
   2720.03,
   2723.03,
   2726.03,
   2726.03,
   2729.03,
   2729.03};
   Double_t totalPdf_fy1[151] = {
   0,
   0.0001723448,
   0.0001723448,
   0.07520721,
   0.1546591,
   0.2416235,
   0.3439498,
   0.4810225,
   0.7094681,
   0.9097709,
   1.250438,
   1.524631,
   1.928874,
   2.2078,
   2.563182,
   3.025741,
   3.642927,
   4.490603,
   5.69414,
   7.464788,
   10.15115,
   14.26812,
   20.36849,
   28.54652,
   37.63254,
   44.90068,
   47.33157,
   43.85586,
   36.24193,
   27.57837,
   20.15492,
   14.72197,
   11.03265,
   8.566816,
   6.888065,
   5.70834,
   4.851598,
   4.210825,
   3.719372,
   3.334344,
   3.027217,
   2.574291,
   2.262811,
   1.877426,
   1.662277,
   1.535655,
   1.416425,
   1.386547,
   1.402649,
   1.448138,
   1.516934,
   1.608389,
   1.725807,
   1.87664,
   2.074015,
   2.340081,
   2.712494,
   3.256877,
   3.627117,
   4.090058,
   4.674544,
   5.417334,
   6.361744,
   7.549829,
   9.000511,
   10.66554,
   12.37059,
   13.14132,
   13.79225,
   14.27559,
   14.55391,
   14.60732,
   14.43727,
   14.06587,
   13.53087,
   12.15458,
   10.65194,
   9.250615,
   8.048622,
   7.060753,
   6.264276,
   5.625808,
   5.113204,
   4.699432,
   4.087376,
   3.670254,
   3.377503,
   3.166803,
   3.011999,
   2.896391,
   2.808972,
   2.742277,
   2.69111,
   2.651765,
   2.62155,
   2.598468,
   2.581013,
   2.568036,
   2.558646,
   2.552143,
   2.547973,
   2.545692,
   2.544941,
   2.545429,
   2.546917,
   2.549206,
   2.552133,
   2.555561,
   2.559374,
   2.563477,
   2.567788,
   2.572237,
   2.576766,
   2.581324,
   2.585868,
   2.590363,
   2.594776,
   2.599081,
   2.603256,
   2.60728,
   2.611137,
   2.614813,
   2.618296,
   2.621576,
   2.624644,
   2.627494,
   2.63012,
   2.632518,
   2.634683,
   2.636613,
   2.638305,
   2.63976,
   2.640975,
   2.641951,
   2.642688,
   2.643187,
   2.643448,
   2.643473,
   2.643264,
   2.642822,
   2.642149,
   2.641248,
   2.640121,
   2.638771,
   2.637201,
   2.635413,
   2.63341,
   2.631195,
   2.631195,
   2.631195,
   0};
   TGraph *graph = new TGraph(151,totalPdf_fx1,totalPdf_fy1);
   graph->SetLineColor(ci);
   graph->SetName("totalPdf");
   graph->SetTitle("Projection of ");
   graph->SetFillColor(1);
   graph->SetLineColor(4);
   graph->SetLineWidth(3);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_totalPdf1 = new TH1F("Graph_totalPdf1","Projection of ",150,2388.83,2763.23);
   Graph_totalPdf1->SetMinimum(0);
   Graph_totalPdf1->SetMaximum(52.76412);
   Graph_totalPdf1->SetDirectory(0);
   Graph_totalPdf1->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_totalPdf1->SetLineColor(ci);
   Graph_totalPdf1->SetMarkerStyle(20);
   Graph_totalPdf1->GetXaxis()->SetNdivisions(505);
   Graph_totalPdf1->GetXaxis()->SetLabelFont(132);
   Graph_totalPdf1->GetXaxis()->SetLabelOffset(0.01);
   Graph_totalPdf1->GetXaxis()->SetLabelSize(0.06);
   Graph_totalPdf1->GetXaxis()->SetTitleSize(0.072);
   Graph_totalPdf1->GetXaxis()->SetTitleOffset(0.95);
   Graph_totalPdf1->GetXaxis()->SetTitleFont(132);
   Graph_totalPdf1->GetYaxis()->SetNdivisions(505);
   Graph_totalPdf1->GetYaxis()->SetLabelFont(132);
   Graph_totalPdf1->GetYaxis()->SetLabelOffset(0.01);
   Graph_totalPdf1->GetYaxis()->SetLabelSize(0.06);
   Graph_totalPdf1->GetYaxis()->SetTitleSize(0.072);
   Graph_totalPdf1->GetYaxis()->SetTitleOffset(0.95);
   Graph_totalPdf1->GetYaxis()->SetTitleFont(132);
   Graph_totalPdf1->GetZaxis()->SetLabelFont(132);
   Graph_totalPdf1->GetZaxis()->SetLabelSize(0.06);
   Graph_totalPdf1->GetZaxis()->SetTitleSize(0.072);
   Graph_totalPdf1->GetZaxis()->SetTitleOffset(1.2);
   Graph_totalPdf1->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_totalPdf1);
   
   //graph->Draw("l");
   
   Double_t totalPdf_Norm_Lcpi_Mass__Comp_signew__fx2[136] = {
   2423.03,
   2423.03,
   2426.03,
   2429.03,
   2432.03,
   2435.03,
   2438.03,
   2441.03,
   2444.03,
   2445.53,
   2447.03,
   2447.78,
   2448.53,
   2448.905,
   2449.28,
   2449.655,
   2450.03,
   2450.405,
   2450.78,
   2451.155,
   2451.53,
   2451.905,
   2452.28,
   2452.655,
   2453.03,
   2453.405,
   2453.78,
   2454.155,
   2454.53,
   2454.905,
   2455.28,
   2455.655,
   2456.03,
   2456.405,
   2456.78,
   2457.155,
   2457.53,
   2457.905,
   2458.28,
   2458.655,
   2459.03,
   2459.78,
   2460.53,
   2462.03,
   2463.53,
   2465.03,
   2468.03,
   2471.03,
   2474.03,
   2477.03,
   2480.03,
   2483.03,
   2486.03,
   2489.03,
   2492.03,
   2495.03,
   2498.03,
   2501.03,
   2504.03,
   2507.03,
   2510.03,
   2513.03,
   2516.03,
   2519.03,
   2522.03,
   2525.03,
   2528.03,
   2531.03,
   2534.03,
   2537.03,
   2540.03,
   2543.03,
   2546.03,
   2549.03,
   2552.03,
   2555.03,
   2558.03,
   2561.03,
   2564.03,
   2567.03,
   2570.03,
   2573.03,
   2576.03,
   2579.03,
   2582.03,
   2585.03,
   2588.03,
   2591.03,
   2594.03,
   2597.03,
   2600.03,
   2603.03,
   2606.03,
   2609.03,
   2612.03,
   2615.03,
   2618.03,
   2621.03,
   2624.03,
   2627.03,
   2630.03,
   2633.03,
   2636.03,
   2639.03,
   2642.03,
   2645.03,
   2648.03,
   2651.03,
   2654.03,
   2657.03,
   2660.03,
   2663.03,
   2666.03,
   2669.03,
   2672.03,
   2675.03,
   2678.03,
   2681.03,
   2684.03,
   2687.03,
   2690.03,
   2693.03,
   2696.03,
   2699.03,
   2702.03,
   2705.03,
   2708.03,
   2711.03,
   2714.03,
   2717.03,
   2720.03,
   2723.03,
   2726.03,
   2726.03,
   2729.03,
   2729.03};
   Double_t totalPdf_Norm_Lcpi_Mass__Comp_signew__fy2[136] = {
   0,
   0.0001003796,
   0.0001003796,
   0.003196868,
   0.01144407,
   0.02801821,
   0.06072006,
   0.1288404,
   0.2888799,
   0.4551364,
   0.7618317,
   1.019058,
   1.406343,
   1.676793,
   2.023699,
   2.477782,
   3.086492,
   3.925691,
   5.12075,
   6.882918,
   9.560803,
   13.66928,
   19.76116,
   27.9307,
   37.00822,
   44.26786,
   46.69024,
   43.20601,
   35.58356,
   26.91146,
   19.47948,
   14.03797,
   10.34009,
   7.865681,
   6.178343,
   4.990018,
   4.124663,
   3.475261,
   2.975163,
   2.581473,
   2.265666,
   1.795321,
   1.466336,
   1.045646,
   0.7947277,
   0.6317741,
   0.4377392,
   0.3292486,
   0.2614412,
   0.2156747,
   0.1829976,
   0.1586437,
   0.1398696,
   0.1249974,
   0.1129489,
   0.1030032,
   0.09466182,
   0.08756978,
   0.08146829,
   0.07616448,
   0.07151193,
   0.0673976,
   0.06373296,
   0.06044773,
   0.05748543,
   0.05480024,
   0.05235455,
   0.05011726,
   0.04806242,
   0.04616821,
   0.04441618,
   0.04279058,
   0.04127793,
   0.03986661,
   0.03854655,
   0.03730897,
   0.0361462,
   0.0350515,
   0.03401892,
   0.0330432,
   0.03211965,
   0.03124411,
   0.03041284,
   0.02962248,
   0.02887002,
   0.02815275,
   0.02746819,
   0.02681411,
   0.02618848,
   0.02558944,
   0.0250153,
   0.02446452,
   0.02393567,
   0.02342745,
   0.02293866,
   0.02246818,
   0.02201499,
   0.02157814,
   0.02115676,
   0.02075003,
   0.02035718,
   0.01997753,
   0.0196104,
   0.01925518,
   0.0189113,
   0.01857823,
   0.01825545,
   0.01794251,
   0.01763894,
   0.01734435,
   0.01705833,
   0.01678053,
   0.01651058,
   0.01624817,
   0.01599298,
   0.01574472,
   0.01550312,
   0.01526791,
   0.01503885,
   0.01481569,
   0.01459822,
   0.01438622,
   0.01417949,
   0.01397785,
   0.0137811,
   0.01358907,
   0.01340161,
   0.01321854,
   0.01303972,
   0.01286501,
   0.01269427,
   0.01252737,
   0.01236418,
   0.01236418,
   0.01236418,
   0};
   TGraph* graph2 = new TGraph(136,totalPdf_Norm_Lcpi_Mass__Comp_signew__fx2,totalPdf_Norm_Lcpi_Mass__Comp_signew__fy2);
   graph2->SetName("totalPdf_Norm_Lcpi_Mass__Comp_signew_");
   graph2->SetTitle("Projection of ");
   graph2->SetFillColor(1);

   ci = TColor::GetColor("#ff0000");
   graph2->SetLineColor(ci);
   gStyle->SetLineStyleString(7,"25 10");
   graph2->SetLineStyle(7);
   graph2->SetLineWidth(3);
   graph2->SetMarkerStyle(20);

   TH1F *Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2 = new TH1F("Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2","Projection of ",136,2392.43,2759.63);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->SetMinimum(0);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->SetMaximum(52.04295);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->SetDirectory(0);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->SetStats(0);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->SetMarkerStyle(20);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->GetXaxis()->SetNdivisions(505);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->GetXaxis()->SetLabelFont(132);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->GetXaxis()->SetLabelOffset(0.01);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->GetXaxis()->SetLabelSize(0.06);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->GetXaxis()->SetTitleSize(0.072);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->GetXaxis()->SetTitleOffset(0.95);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->GetXaxis()->SetTitleFont(132);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->GetYaxis()->SetNdivisions(505);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->GetYaxis()->SetLabelFont(132);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->GetYaxis()->SetLabelOffset(0.01);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->GetYaxis()->SetLabelSize(0.06);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->GetYaxis()->SetTitleSize(0.072);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->GetYaxis()->SetTitleOffset(0.95);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->GetYaxis()->SetTitleFont(132);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->GetZaxis()->SetLabelFont(132);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->GetZaxis()->SetLabelSize(0.06);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->GetZaxis()->SetTitleSize(0.072);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->GetZaxis()->SetTitleOffset(1.2);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2->GetZaxis()->SetTitleFont(132);
   graph2->SetHistogram(Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignewcB2);
   
   graph2->Draw("l");
   graph->Draw("l");
   
   Double_t totalPdf_Norm_Lcpi_Mass__Comp_bkg__fx3[106] = {
   2423.03,
   2423.03,
   2426.03,
   2429.03,
   2432.03,
   2435.03,
   2438.03,
   2441.03,
   2444.03,
   2447.03,
   2450.03,
   2453.03,
   2456.03,
   2459.03,
   2462.03,
   2465.03,
   2468.03,
   2471.03,
   2474.03,
   2477.03,
   2480.03,
   2483.03,
   2486.03,
   2489.03,
   2492.03,
   2495.03,
   2498.03,
   2501.03,
   2504.03,
   2507.03,
   2510.03,
   2513.03,
   2516.03,
   2519.03,
   2522.03,
   2525.03,
   2528.03,
   2531.03,
   2534.03,
   2537.03,
   2540.03,
   2543.03,
   2546.03,
   2549.03,
   2552.03,
   2555.03,
   2558.03,
   2561.03,
   2564.03,
   2567.03,
   2570.03,
   2573.03,
   2576.03,
   2579.03,
   2582.03,
   2585.03,
   2588.03,
   2591.03,
   2594.03,
   2597.03,
   2600.03,
   2603.03,
   2606.03,
   2609.03,
   2612.03,
   2615.03,
   2618.03,
   2621.03,
   2624.03,
   2627.03,
   2630.03,
   2633.03,
   2636.03,
   2639.03,
   2642.03,
   2645.03,
   2648.03,
   2651.03,
   2654.03,
   2657.03,
   2660.03,
   2663.03,
   2666.03,
   2669.03,
   2672.03,
   2675.03,
   2678.03,
   2681.03,
   2684.03,
   2687.03,
   2690.03,
   2693.03,
   2696.03,
   2699.03,
   2702.03,
   2705.03,
   2708.03,
   2711.03,
   2714.03,
   2717.03,
   2720.03,
   2723.03,
   2726.03,
   2726.03,
   2729.03,
   2729.03};
   Double_t totalPdf_Norm_Lcpi_Mass__Comp_bkg__fy3[106] = {
   0,
   0,
   0,
   0.07124501,
   0.1410215,
   0.2093524,
   0.2762603,
   0.3417673,
   0.405895,
   0.4686651,
   0.5300986,
   0.5902166,
   0.6490394,
   0.7065876,
   0.762881,
   0.8179395,
   0.8717824,
   0.9244291,
   0.9758985,
   1.026209,
   1.07538,
   1.123428,
   1.170372,
   1.21623,
   1.261018,
   1.304754,
   1.347456,
   1.389139,
   1.42982,
   1.469515,
   1.508241,
   1.546013,
   1.582846,
   1.618756,
   1.653759,
   1.687868,
   1.721099,
   1.753466,
   1.784984,
   1.815665,
   1.845526,
   1.874578,
   1.902835,
   1.930312,
   1.95702,
   1.982973,
   2.008184,
   2.032665,
   2.056428,
   2.079485,
   2.10185,
   2.123532,
   2.144545,
   2.1649,
   2.184607,
   2.203679,
   2.222125,
   2.239958,
   2.257188,
   2.273824,
   2.289878,
   2.30536,
   2.320281,
   2.334648,
   2.348474,
   2.361767,
   2.374537,
   2.386792,
   2.398544,
   2.4098,
   2.420569,
   2.43086,
   2.440683,
   2.450045,
   2.458956,
   2.467422,
   2.475453,
   2.483057,
   2.490241,
   2.497014,
   2.503383,
   2.509355,
   2.514939,
   2.520142,
   2.52497,
   2.529431,
   2.533532,
   2.537281,
   2.540683,
   2.543746,
   2.546476,
   2.548879,
   2.550963,
   2.552734,
   2.554197,
   2.555359,
   2.556226,
   2.556804,
   2.557099,
   2.557116,
   2.556861,
   2.55634,
   2.555559,
   2.555559,
   2.555559,
   0};
   TGraph* graph3 = new TGraph(106,totalPdf_Norm_Lcpi_Mass__Comp_bkg__fx3,totalPdf_Norm_Lcpi_Mass__Comp_bkg__fy3);
   graph3->SetName("totalPdf_Norm_Lcpi_Mass__Comp_bkg_");
   graph3->SetTitle("Projection of ");
   graph3->SetFillColor(1);
   graph3->SetLineColor(kGreen+2);
   graph3->SetLineStyle(2);
   graph3->SetLineWidth(3);
   graph3->SetMarkerStyle(20);
   
   TH1F *Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3 = new TH1F("Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3","Projection of ",106,2392.43,2759.63);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->SetMinimum(0);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->SetMaximum(2.812827);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->SetDirectory(0);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->SetLineColor(ci);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->SetMarkerStyle(20);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->GetXaxis()->SetNdivisions(505);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->GetXaxis()->SetLabelFont(132);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->GetXaxis()->SetLabelOffset(0.01);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->GetXaxis()->SetLabelSize(0.06);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->GetXaxis()->SetTitleSize(0.072);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->GetXaxis()->SetTitleOffset(0.95);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->GetXaxis()->SetTitleFont(132);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->GetYaxis()->SetNdivisions(505);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->GetYaxis()->SetLabelFont(132);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->GetYaxis()->SetLabelOffset(0.01);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->GetYaxis()->SetLabelSize(0.06);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->GetYaxis()->SetTitleSize(0.072);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->GetYaxis()->SetTitleOffset(0.95);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->GetYaxis()->SetTitleFont(132);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->GetZaxis()->SetLabelFont(132);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->GetZaxis()->SetLabelSize(0.06);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->GetZaxis()->SetTitleSize(0.072);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->GetZaxis()->SetTitleOffset(1.2);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3->GetZaxis()->SetTitleFont(132);
   graph3->SetHistogram(Graph_totalPdf_NormoBLcpi_MasscB_CompoBbkgcB3);
   
   graph3->Draw("l");
   
   Double_t totalPdf_Norm_Lcpi_Mass__Comp_signew_star__fx4[146] = {
   2423.03,
   2423.03,
   2426.03,
   2429.03,
   2432.03,
   2435.03,
   2438.03,
   2441.03,
   2444.03,
   2447.03,
   2450.03,
   2453.03,
   2456.03,
   2459.03,
   2462.03,
   2465.03,
   2468.03,
   2471.03,
   2474.03,
   2477.03,
   2480.03,
   2483.03,
   2486.03,
   2489.03,
   2492.03,
   2495.03,
   2496.53,
   2498.03,
   2499.53,
   2501.03,
   2502.53,
   2503.28,
   2504.03,
   2504.78,
   2505.53,
   2506.28,
   2507.03,
   2507.78,
   2508.53,
   2509.28,
   2510.03,
   2510.78,
   2511.53,
   2512.28,
   2513.03,
   2514.53,
   2515.28,
   2515.655,
   2516.03,
   2516.405,
   2516.78,
   2517.155,
   2517.53,
   2517.905,
   2518.28,
   2518.655,
   2519.03,
   2519.405,
   2519.78,
   2520.155,
   2520.53,
   2521.28,
   2522.03,
   2523.53,
   2524.28,
   2525.03,
   2525.78,
   2526.53,
   2527.28,
   2528.03,
   2528.78,
   2529.53,
   2530.28,
   2531.03,
   2531.78,
   2532.53,
   2534.03,
   2535.53,
   2537.03,
   2538.53,
   2540.03,
   2543.03,
   2546.03,
   2549.03,
   2552.03,
   2555.03,
   2558.03,
   2561.03,
   2564.03,
   2567.03,
   2570.03,
   2573.03,
   2576.03,
   2579.03,
   2582.03,
   2585.03,
   2588.03,
   2591.03,
   2594.03,
   2597.03,
   2600.03,
   2603.03,
   2606.03,
   2609.03,
   2612.03,
   2615.03,
   2618.03,
   2621.03,
   2624.03,
   2627.03,
   2630.03,
   2633.03,
   2636.03,
   2639.03,
   2642.03,
   2645.03,
   2648.03,
   2651.03,
   2654.03,
   2657.03,
   2660.03,
   2663.03,
   2666.03,
   2669.03,
   2672.03,
   2675.03,
   2678.03,
   2681.03,
   2684.03,
   2687.03,
   2690.03,
   2693.03,
   2696.03,
   2699.03,
   2702.03,
   2705.03,
   2708.03,
   2711.03,
   2714.03,
   2717.03,
   2720.03,
   2723.03,
   2726.03,
   2726.03,
   2729.03,
   2729.03};
   Double_t totalPdf_Norm_Lcpi_Mass__Comp_signew_star__fy4[146] = {
   0,
   7.196525e-05,
   7.196525e-05,
   0.0007653384,
   0.002193534,
   0.004252827,
   0.006969454,
   0.01041488,
   0.01469316,
   0.01994159,
   0.02633625,
   0.03410121,
   0.04352188,
   0.05496375,
   0.06889859,
   0.08594143,
   0.1069035,
   0.1328691,
   0.1653093,
   0.2062539,
   0.258557,
   0.3263176,
   0.4155656,
   0.5354126,
   0.7000485,
   0.9323232,
   1.084863,
   1.270377,
   1.498059,
   1.780168,
   2.133105,
   2.342722,
   2.57877,
   2.845089,
   3.146028,
   3.486445,
   3.871654,
   4.307282,
   4.798981,
   5.351937,
   5.970076,
   6.654897,
   7.403873,
   8.208487,
   9.052133,
   10.74053,
   11.50298,
   11.84243,
   12.14567,
   12.40686,
   12.6208,
   12.78322,
   12.89095,
   12.94212,
   12.93622,
   12.87413,
   12.75807,
   12.59142,
   12.3786,
   12.12476,
   11.83557,
   11.17493,
   10.44333,
   8.924903,
   8.195025,
   7.507946,
   6.872023,
   6.29048,
   5.763052,
   5.2873,
   4.859573,
   4.475674,
   4.131286,
   3.822225,
   3.544585,
   3.294805,
   2.866386,
   2.515505,
   2.225542,
   1.98374,
   1.780312,
   1.460135,
   1.222689,
   1.04182,
   0.9008238,
   0.7886896,
   0.6979473,
   0.6233936,
   0.5613188,
   0.5090217,
   0.4644983,
   0.4262366,
   0.3930785,
   0.3641241,
   0.3386661,
   0.3161416,
   0.2960983,
   0.2781691,
   0.2620534,
   0.2475032,
   0.2343122,
   0.2223078,
   0.2113444,
   0.2012985,
   0.1920648,
   0.1835532,
   0.1756858,
   0.1683954,
   0.1616234,
   0.1553189,
   0.1494369,
   0.1439382,
   0.1387879,
   0.1339553,
   0.1294129,
   0.1251365,
   0.1211041,
   0.1172963,
   0.1136955,
   0.1102859,
   0.1070532,
   0.1039844,
   0.1010678,
   0.09829288,
   0.09564977,
   0.09312967,
   0.09072447,
   0.08842675,
   0.08622971,
   0.08412709,
   0.08211314,
   0.08018253,
   0.07833038,
   0.07655214,
   0.07484363,
   0.07320095,
   0.0716205,
   0.0700989,
   0.06863305,
   0.06722003,
   0.06585712,
   0.0645418,
   0.06327168,
   0.06327168,
   0.06327168,
   0};
   TGraph* graph4 = new TGraph(146,totalPdf_Norm_Lcpi_Mass__Comp_signew_star__fx4,totalPdf_Norm_Lcpi_Mass__Comp_signew_star__fy4);
   graph4->SetName("totalPdf_Norm_Lcpi_Mass__Comp_totalPdf_star_");
   graph4->SetTitle("Projection of ");
   graph4->SetFillColor(1);
   graph4->SetLineColor(kMagenta);
   gStyle->SetLineStyleString(8,"20 10 4 10");
   graph4->SetLineStyle(8);
   graph4->SetLineWidth(3);
   graph4->SetMarkerStyle(20);
   
   TH1F *Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4 = new TH1F("Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4","Projection of ",146,2392.43,2759.63);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->SetMinimum(0);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->SetMaximum(14.23633);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->SetDirectory(0);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->SetLineColor(ci);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->SetMarkerStyle(20);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->GetXaxis()->SetNdivisions(505);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->GetXaxis()->SetLabelFont(132);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->GetXaxis()->SetLabelOffset(0.01);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->GetXaxis()->SetLabelSize(0.06);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->GetXaxis()->SetTitleSize(0.072);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->GetXaxis()->SetTitleOffset(0.95);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->GetXaxis()->SetTitleFont(132);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->GetYaxis()->SetNdivisions(505);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->GetYaxis()->SetLabelFont(132);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->GetYaxis()->SetLabelOffset(0.01);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->GetYaxis()->SetLabelSize(0.06);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->GetYaxis()->SetTitleSize(0.072);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->GetYaxis()->SetTitleOffset(0.95);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->GetYaxis()->SetTitleFont(132);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->GetZaxis()->SetLabelFont(132);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->GetZaxis()->SetLabelSize(0.06);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->GetZaxis()->SetTitleSize(0.072);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->GetZaxis()->SetTitleOffset(1.2);
   Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4->GetZaxis()->SetTitleFont(132);
   graph4->SetHistogram(Graph_totalPdf_NormoBLcpi_MasscB_CompoBsignew_starcB4);
   
   graph4->Draw("l");
   
   TH1D *frame_505b3b0__2 = new TH1D("frame_505b3b0__2","A RooPlot of \"Invmass of #Lambda_{c}^{+} #pi^{-}\"",100,2426.03,2726.03);
   frame_505b3b0__2->SetBinContent(1,49.69815);
   frame_505b3b0__2->SetMinimum(0);
   frame_505b3b0__2->SetMaximum(49.69815);
   frame_505b3b0__2->SetEntries(2);
   frame_505b3b0__2->SetDirectory(0);
   frame_505b3b0__2->SetStats(0);

   ci = TColor::GetColor("#000099");
   frame_505b3b0__2->SetLineColor(ci);
   frame_505b3b0__2->SetMarkerStyle(20);
   frame_505b3b0__2->GetXaxis()->SetTitle("m(#it{#Lambda_{c}^{+}#pi^{ #minus}}) [MeV/#it{c}^{2}]");
   frame_505b3b0__2->GetXaxis()->SetNdivisions(505);
   frame_505b3b0__2->GetXaxis()->SetLabelFont(132);
   frame_505b3b0__2->GetXaxis()->SetLabelOffset(0.01);
   frame_505b3b0__2->GetXaxis()->SetLabelSize(0.06);
   frame_505b3b0__2->GetXaxis()->SetTitleSize(0.072);
   frame_505b3b0__2->GetXaxis()->SetTitleOffset(0.95);
   frame_505b3b0__2->GetXaxis()->SetTitleFont(132);
   frame_505b3b0__2->GetYaxis()->SetTitle("Candidates / ( 3 MeV/#it{c}^{2} )");
   frame_505b3b0__2->GetYaxis()->SetNdivisions(505);
   frame_505b3b0__2->GetYaxis()->SetLabelFont(132);
   frame_505b3b0__2->GetYaxis()->SetLabelOffset(0.01);
   frame_505b3b0__2->GetYaxis()->SetLabelSize(0.06);
   frame_505b3b0__2->GetYaxis()->SetTitleSize(0.072);
   frame_505b3b0__2->GetYaxis()->SetTitleOffset(0.95);
   frame_505b3b0__2->GetYaxis()->SetTitleFont(132);
   frame_505b3b0__2->GetZaxis()->SetLabelFont(132);
   frame_505b3b0__2->GetZaxis()->SetLabelSize(0.06);
   frame_505b3b0__2->GetZaxis()->SetTitleSize(0.072);
   frame_505b3b0__2->GetZaxis()->SetTitleOffset(1.2);
   frame_505b3b0__2->GetZaxis()->SetTitleFont(132);
   frame_505b3b0__2->Draw("AXISSAME");
   grae->Draw("psame");
   TPaveText *lhcbName = new TPaveText(0.73,0.8,0.9,0.92,
                                       "BRNDC");
  lhcbName->AddText("LHCb");
  lhcbName->SetFillColor(0);
  lhcbName->SetFillStyle(4000);
  lhcbName->SetTextAlign(12);
  lhcbName->SetBorderSize(0);
  lhcbName->Draw();



  TPaveText *sigctext = new TPaveText(gStyle->GetPadLeftMargin() + 0.10,
                           0.78 - gStyle->GetPadTopMargin(),
                           gStyle->GetPadLeftMargin() + 0.25,
                           0.89 - gStyle->GetPadTopMargin(),
                           "BRNDC");
  sigctext->AddText("#it{#Sigma}_{c}^{ 0}");
  sigctext->SetFillColor(0);
  sigctext->SetTextAlign(12);
  sigctext->SetBorderSize(0);
  sigctext->Draw();


  TPaveText *sigcstartext = new TPaveText(gStyle->GetPadLeftMargin() + 0.27,
                           0.51 - gStyle->GetPadTopMargin(),
                           gStyle->GetPadLeftMargin() + 0.42,
                           0.62 - gStyle->GetPadTopMargin(),
                           "BRNDC");
  sigcstartext->AddText("#it{#Sigma}_{c}^{ *0}");
  sigcstartext->SetFillColor(0);
  sigcstartext->SetTextAlign(12);
  sigcstartext->SetBorderSize(0);
  sigcstartext->Draw();


  TLegend* leg = new TLegend(0.65,0.35,0.90,0.75);
  //leg->SetBorderStyle(0);
  leg->SetFillColor(4000);
  leg->SetFillStyle(0);
  leg->SetTextFont(132);
  leg->SetTextSize(0.06);
  leg->AddEntry(grae,"Data","pe");
  leg->AddEntry(graph,"Total","l");
  leg->AddEntry(graph3,"Background","l");
  leg->AddEntry(graph2,"#it{#Sigma_{c}^{0}}#rightarrow#it{#Lambda_{c}^{+}#pi^{ #minus}}","l");
  leg->AddEntry(graph4,"#it{#Sigma_{c}^{*0}}#rightarrow#it{#Lambda_{c}^{+}#pi^{ #minus}}","l");
  leg->Draw();


   can1->Modified();
   can1->cd();
   can1->SetSelected(can1);

   // can1->Print("Fig2.pdf");
   // can1->Print("Fig2.eps");
   // can1->Print("Fig2.png");
}


==> Fig3a.C <==
void Fig3a()
{
//=========Macro generated from canvas: no_range_canvas/
//=========  (Tue Apr 17 21:11:01 2018) by ROOT version6.06/02
   TCanvas *no_range_canvas = new TCanvas("no_range_canvas", "",0,0,680,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   no_range_canvas->Range(3111.111,-19.95655,4916.667,67.515);
   no_range_canvas->SetFillColor(0);
   no_range_canvas->SetBorderMode(0);
   no_range_canvas->SetBorderSize(2);
   no_range_canvas->SetTickx(1);
   no_range_canvas->SetTicky(1);
   no_range_canvas->SetLeftMargin(0.16);
   no_range_canvas->SetRightMargin(0.12);
   no_range_canvas->SetTopMargin(0.05);
   no_range_canvas->SetBottomMargin(0.16);
   no_range_canvas->SetFrameBorderMode(0);
   no_range_canvas->SetFrameBorderMode(0);
   
   TH1F *no_Lcpi_range__1 = new TH1F("no_Lcpi_range__1","",52,3400,4700);
   no_Lcpi_range__1->SetBinContent(3,-0.3207211);
   no_Lcpi_range__1->SetBinContent(4,0.6572962);
   no_Lcpi_range__1->SetBinContent(6,0.9360698);
   no_Lcpi_range__1->SetBinContent(7,-1.988387);
   no_Lcpi_range__1->SetBinContent(8,0.0401496);
   no_Lcpi_range__1->SetBinContent(9,1.810863);
   no_Lcpi_range__1->SetBinContent(10,-0.861365);
   no_Lcpi_range__1->SetBinContent(11,2.484788);
   no_Lcpi_range__1->SetBinContent(12,1.139018);
   no_Lcpi_range__1->SetBinContent(13,3.60679);
   no_Lcpi_range__1->SetBinContent(14,3.767182);
   no_Lcpi_range__1->SetBinContent(15,11.43118);
   no_Lcpi_range__1->SetBinContent(16,3.168083);
   no_Lcpi_range__1->SetBinContent(17,9.824552);
   no_Lcpi_range__1->SetBinContent(18,10.86499);
   no_Lcpi_range__1->SetBinContent(19,5.469674);
   no_Lcpi_range__1->SetBinContent(20,7.808257);
   no_Lcpi_range__1->SetBinContent(21,6.831499);
   no_Lcpi_range__1->SetBinContent(22,12.16702);
   no_Lcpi_range__1->SetBinContent(23,9.015113);
   no_Lcpi_range__1->SetBinContent(24,12.59348);
   no_Lcpi_range__1->SetBinContent(25,8.919324);
   no_Lcpi_range__1->SetBinContent(26,16.60057);
   no_Lcpi_range__1->SetBinContent(27,22.91465);
   no_Lcpi_range__1->SetBinContent(28,14.8595);
   no_Lcpi_range__1->SetBinContent(29,18.87594);
   no_Lcpi_range__1->SetBinContent(30,12.23166);
   no_Lcpi_range__1->SetBinContent(31,22.53097);
   no_Lcpi_range__1->SetBinContent(32,20.95602);
   no_Lcpi_range__1->SetBinContent(33,21.56264);
   no_Lcpi_range__1->SetBinContent(34,34.79874);
   no_Lcpi_range__1->SetBinContent(35,20.53222);
   no_Lcpi_range__1->SetBinContent(36,40.52591);
   no_Lcpi_range__1->SetBinContent(37,30.01176);
   no_Lcpi_range__1->SetBinContent(38,33.5933);
   no_Lcpi_range__1->SetBinContent(39,47.8955);
   no_Lcpi_range__1->SetBinContent(40,42.80571);
   no_Lcpi_range__1->SetBinContent(41,38.70823);
   no_Lcpi_range__1->SetBinContent(42,51.70997);
   no_Lcpi_range__1->SetBinContent(43,29.34132);
   no_Lcpi_range__1->SetBinContent(44,37.40224);
   no_Lcpi_range__1->SetBinContent(45,44.58364);
   no_Lcpi_range__1->SetBinContent(46,46.07281);
   no_Lcpi_range__1->SetBinContent(47,40.03648);
   no_Lcpi_range__1->SetBinContent(48,34.28819);
   no_Lcpi_range__1->SetBinContent(49,36.0286);
   no_Lcpi_range__1->SetBinContent(50,39.83035);
   no_Lcpi_range__1->SetBinContent(51,16.45986);
   no_Lcpi_range__1->SetBinContent(52,1.353703);
   no_Lcpi_range__1->SetBinError(3,0.3207211);
   no_Lcpi_range__1->SetBinError(4,1.066967);
   no_Lcpi_range__1->SetBinError(6,1.766534);
   no_Lcpi_range__1->SetBinError(7,0.8388178);
   no_Lcpi_range__1->SetBinError(8,0.4577495);
   no_Lcpi_range__1->SetBinError(9,2.282325);
   no_Lcpi_range__1->SetBinError(10,0.5561998);
   no_Lcpi_range__1->SetBinError(11,2.078624);
   no_Lcpi_range__1->SetBinError(12,1.69184);
   no_Lcpi_range__1->SetBinError(13,2.717591);
   no_Lcpi_range__1->SetBinError(14,2.460588);
   no_Lcpi_range__1->SetBinError(15,4.004736);
   no_Lcpi_range__1->SetBinError(16,2.662089);
   no_Lcpi_range__1->SetBinError(17,3.412165);
   no_Lcpi_range__1->SetBinError(18,3.477966);
   no_Lcpi_range__1->SetBinError(19,3.257527);
   no_Lcpi_range__1->SetBinError(20,4.038351);
   no_Lcpi_range__1->SetBinError(21,3.87035);
   no_Lcpi_range__1->SetBinError(22,4.20435);
   no_Lcpi_range__1->SetBinError(23,3.811744);
   no_Lcpi_range__1->SetBinError(24,4.115607);
   no_Lcpi_range__1->SetBinError(25,3.734657);
   no_Lcpi_range__1->SetBinError(26,4.74858);
   no_Lcpi_range__1->SetBinError(27,5.576314);
   no_Lcpi_range__1->SetBinError(28,5.090453);
   no_Lcpi_range__1->SetBinError(29,5.344586);
   no_Lcpi_range__1->SetBinError(30,4.594574);
   no_Lcpi_range__1->SetBinError(31,5.85279);
   no_Lcpi_range__1->SetBinError(32,5.521652);
   no_Lcpi_range__1->SetBinError(33,5.797425);
   no_Lcpi_range__1->SetBinError(34,7.168304);
   no_Lcpi_range__1->SetBinError(35,5.893817);
   no_Lcpi_range__1->SetBinError(36,7.577782);
   no_Lcpi_range__1->SetBinError(37,6.492567);
   no_Lcpi_range__1->SetBinError(38,7.042623);
   no_Lcpi_range__1->SetBinError(39,8.067311);
   no_Lcpi_range__1->SetBinError(40,7.348142);
   no_Lcpi_range__1->SetBinError(41,7.374348);
   no_Lcpi_range__1->SetBinError(42,8.140851);
   no_Lcpi_range__1->SetBinError(43,6.957466);
   no_Lcpi_range__1->SetBinError(44,7.069906);
   no_Lcpi_range__1->SetBinError(45,8.109932);
   no_Lcpi_range__1->SetBinError(46,7.884151);
   no_Lcpi_range__1->SetBinError(47,7.540333);
   no_Lcpi_range__1->SetBinError(48,6.909012);
   no_Lcpi_range__1->SetBinError(49,7.12228);
   no_Lcpi_range__1->SetBinError(50,7.239586);
   no_Lcpi_range__1->SetBinError(51,4.811188);
   no_Lcpi_range__1->SetBinError(52,1.564814);
   no_Lcpi_range__1->SetEntries(2014);
   no_Lcpi_range__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000000");
   no_Lcpi_range__1->SetLineColor(ci);
   no_Lcpi_range__1->SetMarkerStyle(1);
   no_Lcpi_range__1->SetMarkerSize(0.8);
   no_Lcpi_range__1->SetMarkerColor(ci);
   no_Lcpi_range__1->GetXaxis()->SetTitle("m(#it{#Lambda_{c}^{+}#pi^{ #minus}p}) [MeV/#it{c}^{2}]");
   no_Lcpi_range__1->GetXaxis()->SetNdivisions(505);
   no_Lcpi_range__1->GetXaxis()->SetLabelFont(132);
   no_Lcpi_range__1->GetXaxis()->SetLabelOffset(0.01);
   no_Lcpi_range__1->GetXaxis()->SetLabelSize(0.06);
   no_Lcpi_range__1->GetXaxis()->SetTitleSize(0.072);
   no_Lcpi_range__1->GetXaxis()->SetTitleOffset(0.95);
   no_Lcpi_range__1->GetXaxis()->SetTitleFont(132);
   no_Lcpi_range__1->GetYaxis()->SetTitle("Entries/(25 MeV/#it{c}^{2})");
   no_Lcpi_range__1->GetYaxis()->SetNdivisions(505);
   no_Lcpi_range__1->GetYaxis()->SetLabelFont(132);
   no_Lcpi_range__1->GetYaxis()->SetLabelOffset(0.01);
   no_Lcpi_range__1->GetYaxis()->SetLabelSize(0.06);
   no_Lcpi_range__1->GetYaxis()->SetTitleSize(0.072);
   no_Lcpi_range__1->GetYaxis()->SetTitleOffset(1.1);
   no_Lcpi_range__1->GetYaxis()->SetTitleFont(132);
   no_Lcpi_range__1->GetZaxis()->SetLabelFont(132);
   no_Lcpi_range__1->GetZaxis()->SetLabelSize(0.06);
   no_Lcpi_range__1->GetZaxis()->SetTitleSize(0.072);
   no_Lcpi_range__1->GetZaxis()->SetTitleOffset(1.2);
   no_Lcpi_range__1->GetZaxis()->SetTitleFont(132);
   no_Lcpi_range__1->Draw("");
   
   TH1F *MC_no_Lcpi_range__2 = new TH1F("MC_no_Lcpi_range__2","",52,3400,4700);
   MC_no_Lcpi_range__2->SetBinContent(1,0.1198703);
   MC_no_Lcpi_range__2->SetBinContent(2,0.1812892);
   MC_no_Lcpi_range__2->SetBinContent(3,0.347904);
   MC_no_Lcpi_range__2->SetBinContent(4,0.8881497);
   MC_no_Lcpi_range__2->SetBinContent(5,1.133129);
   MC_no_Lcpi_range__2->SetBinContent(6,1.123791);
   MC_no_Lcpi_range__2->SetBinContent(7,1.362532);
   MC_no_Lcpi_range__2->SetBinContent(8,1.918499);
   MC_no_Lcpi_range__2->SetBinContent(9,3.339827);
   MC_no_Lcpi_range__2->SetBinContent(10,3.118188);
   MC_no_Lcpi_range__2->SetBinContent(11,3.9966);
   MC_no_Lcpi_range__2->SetBinContent(12,5.563289);
   MC_no_Lcpi_range__2->SetBinContent(13,5.312657);
   MC_no_Lcpi_range__2->SetBinContent(14,6.679355);
   MC_no_Lcpi_range__2->SetBinContent(15,6.909958);
   MC_no_Lcpi_range__2->SetBinContent(16,7.798074);
   MC_no_Lcpi_range__2->SetBinContent(17,9.689047);
   MC_no_Lcpi_range__2->SetBinContent(18,9.950322);
   MC_no_Lcpi_range__2->SetBinContent(19,13.14129);
   MC_no_Lcpi_range__2->SetBinContent(20,12.7575);
   MC_no_Lcpi_range__2->SetBinContent(21,14.04389);
   MC_no_Lcpi_range__2->SetBinContent(22,14.57775);
   MC_no_Lcpi_range__2->SetBinContent(23,16.47953);
   MC_no_Lcpi_range__2->SetBinContent(24,16.76515);
   MC_no_Lcpi_range__2->SetBinContent(25,19.59004);
   MC_no_Lcpi_range__2->SetBinContent(26,20.98556);
   MC_no_Lcpi_range__2->SetBinContent(27,19.50435);
   MC_no_Lcpi_range__2->SetBinContent(28,23.81181);
   MC_no_Lcpi_range__2->SetBinContent(29,25.9508);
   MC_no_Lcpi_range__2->SetBinContent(30,23.54121);
   MC_no_Lcpi_range__2->SetBinContent(31,26.84551);
   MC_no_Lcpi_range__2->SetBinContent(32,26.52094);
   MC_no_Lcpi_range__2->SetBinContent(33,28.96093);
   MC_no_Lcpi_range__2->SetBinContent(34,31.05334);
   MC_no_Lcpi_range__2->SetBinContent(35,31.16484);
   MC_no_Lcpi_range__2->SetBinContent(36,33.0535);
   MC_no_Lcpi_range__2->SetBinContent(37,30.93305);
   MC_no_Lcpi_range__2->SetBinContent(38,33.76521);
   MC_no_Lcpi_range__2->SetBinContent(39,32.98755);
   MC_no_Lcpi_range__2->SetBinContent(40,36.5107);
   MC_no_Lcpi_range__2->SetBinContent(41,34.22588);
   MC_no_Lcpi_range__2->SetBinContent(42,35.4031);
   MC_no_Lcpi_range__2->SetBinContent(43,34.91203);
   MC_no_Lcpi_range__2->SetBinContent(44,32.74982);
   MC_no_Lcpi_range__2->SetBinContent(45,34.11933);
   MC_no_Lcpi_range__2->SetBinContent(46,33.4413);
   MC_no_Lcpi_range__2->SetBinContent(47,31.30865);
   MC_no_Lcpi_range__2->SetBinContent(48,28.943);
   MC_no_Lcpi_range__2->SetBinContent(49,25.48644);
   MC_no_Lcpi_range__2->SetBinContent(50,20.37199);
   MC_no_Lcpi_range__2->SetBinContent(51,11.75531);
   MC_no_Lcpi_range__2->SetBinContent(52,0.7815946);
   MC_no_Lcpi_range__2->SetBinError(1,0.06977421);
   MC_no_Lcpi_range__2->SetBinError(2,0.1087006);
   MC_no_Lcpi_range__2->SetBinError(3,0.135308);
   MC_no_Lcpi_range__2->SetBinError(4,0.2193732);
   MC_no_Lcpi_range__2->SetBinError(5,0.2538628);
   MC_no_Lcpi_range__2->SetBinError(6,0.2370045);
   MC_no_Lcpi_range__2->SetBinError(7,0.2658446);
   MC_no_Lcpi_range__2->SetBinError(8,0.3055023);
   MC_no_Lcpi_range__2->SetBinError(9,0.4272859);
   MC_no_Lcpi_range__2->SetBinError(10,0.3919481);
   MC_no_Lcpi_range__2->SetBinError(11,0.4635592);
   MC_no_Lcpi_range__2->SetBinError(12,0.5395251);
   MC_no_Lcpi_range__2->SetBinError(13,0.5149982);
   MC_no_Lcpi_range__2->SetBinError(14,0.5760228);
   MC_no_Lcpi_range__2->SetBinError(15,0.5892267);
   MC_no_Lcpi_range__2->SetBinError(16,0.6297265);
   MC_no_Lcpi_range__2->SetBinError(17,0.7061679);
   MC_no_Lcpi_range__2->SetBinError(18,0.7076056);
   MC_no_Lcpi_range__2->SetBinError(19,0.818888);
   MC_no_Lcpi_range__2->SetBinError(20,0.8131295);
   MC_no_Lcpi_range__2->SetBinError(21,0.8457888);
   MC_no_Lcpi_range__2->SetBinError(22,0.8597237);
   MC_no_Lcpi_range__2->SetBinError(23,0.917446);
   MC_no_Lcpi_range__2->SetBinError(24,0.9175207);
   MC_no_Lcpi_range__2->SetBinError(25,1.004431);
   MC_no_Lcpi_range__2->SetBinError(26,1.030316);
   MC_no_Lcpi_range__2->SetBinError(27,0.985153);
   MC_no_Lcpi_range__2->SetBinError(28,1.109185);
   MC_no_Lcpi_range__2->SetBinError(29,1.162738);
   MC_no_Lcpi_range__2->SetBinError(30,1.11);
   MC_no_Lcpi_range__2->SetBinError(31,1.170085);
   MC_no_Lcpi_range__2->SetBinError(32,1.171302);
   MC_no_Lcpi_range__2->SetBinError(33,1.216735);
   MC_no_Lcpi_range__2->SetBinError(34,1.261109);
   MC_no_Lcpi_range__2->SetBinError(35,1.262127);
   MC_no_Lcpi_range__2->SetBinError(36,1.308753);
   MC_no_Lcpi_range__2->SetBinError(37,1.24173);
   MC_no_Lcpi_range__2->SetBinError(38,1.314121);
   MC_no_Lcpi_range__2->SetBinError(39,1.304638);
   MC_no_Lcpi_range__2->SetBinError(40,1.368435);
   MC_no_Lcpi_range__2->SetBinError(41,1.335087);
   MC_no_Lcpi_range__2->SetBinError(42,1.350575);
   MC_no_Lcpi_range__2->SetBinError(43,1.335385);
   MC_no_Lcpi_range__2->SetBinError(44,1.287182);
   MC_no_Lcpi_range__2->SetBinError(45,1.31546);
   MC_no_Lcpi_range__2->SetBinError(46,1.311173);
   MC_no_Lcpi_range__2->SetBinError(47,1.272992);
   MC_no_Lcpi_range__2->SetBinError(48,1.210069);
   MC_no_Lcpi_range__2->SetBinError(49,1.13016);
   MC_no_Lcpi_range__2->SetBinError(50,1.012712);
   MC_no_Lcpi_range__2->SetBinError(51,0.7765999);
   MC_no_Lcpi_range__2->SetBinError(52,0.2028928);
   MC_no_Lcpi_range__2->SetEntries(20629);
   MC_no_Lcpi_range__2->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   MC_no_Lcpi_range__2->SetLineColor(ci);
   MC_no_Lcpi_range__2->SetMarkerStyle(20);
   MC_no_Lcpi_range__2->SetMarkerSize(0.8);
   MC_no_Lcpi_range__2->SetMarkerColor(ci);
   MC_no_Lcpi_range__2->GetXaxis()->SetTitle("m(#it{#Lambda_{c}^{+}#pi^{ #minus}p}) [MeV/#it{c}^{2}]");
   MC_no_Lcpi_range__2->GetXaxis()->SetNdivisions(505);
   MC_no_Lcpi_range__2->GetXaxis()->SetLabelFont(132);
   MC_no_Lcpi_range__2->GetXaxis()->SetLabelOffset(0.01);
   MC_no_Lcpi_range__2->GetXaxis()->SetLabelSize(0.06);
   MC_no_Lcpi_range__2->GetXaxis()->SetTitleSize(0.072);
   MC_no_Lcpi_range__2->GetXaxis()->SetTitleOffset(0.95);
   MC_no_Lcpi_range__2->GetXaxis()->SetTitleFont(132);
   MC_no_Lcpi_range__2->GetYaxis()->SetTitle("Entries/(25 MeV/#it{c}^{2})");
   MC_no_Lcpi_range__2->GetYaxis()->SetNdivisions(505);
   MC_no_Lcpi_range__2->GetYaxis()->SetLabelFont(132);
   MC_no_Lcpi_range__2->GetYaxis()->SetLabelOffset(0.01);
   MC_no_Lcpi_range__2->GetYaxis()->SetLabelSize(0.06);
   MC_no_Lcpi_range__2->GetYaxis()->SetTitleSize(0.072);
   MC_no_Lcpi_range__2->GetYaxis()->SetTitleOffset(1.1);
   MC_no_Lcpi_range__2->GetYaxis()->SetTitleFont(132);
   MC_no_Lcpi_range__2->GetZaxis()->SetLabelFont(132);
   MC_no_Lcpi_range__2->GetZaxis()->SetLabelSize(0.06);
   MC_no_Lcpi_range__2->GetZaxis()->SetTitleSize(0.072);
   MC_no_Lcpi_range__2->GetZaxis()->SetTitleOffset(1.2);
   MC_no_Lcpi_range__2->GetZaxis()->SetTitleFont(132);
   MC_no_Lcpi_range__2->Draw("same");
  
   no_Lcpi_range__1->Draw("same"); 
   TLegend *leg = new TLegend(0.36,0.70,0.7,0.94,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(0);
   leg->SetFillColor(0);
   leg->SetFillStyle(3000);
   TLegendEntry *entry=leg->AddEntry("no_Lcpi_range","Data","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#000000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.8);
   entry->SetTextFont(132);
   entry=leg->AddEntry("MC_no_Lcpi_range","Simulation","lpf");
   entry->SetFillStyle(1001);

   ci = TColor::GetColor("#ff0000");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(ci);
   entry->SetMarkerStyle(20);
   entry->SetMarkerSize(0.8);
   entry->SetTextFont(132);
   leg->Draw();
   TPaveText *lhcbName = new TPaveText(gStyle->GetPadLeftMargin() + 0.05,
                                       0.79 - gStyle->GetPadTopMargin(),
                                       gStyle->GetPadLeftMargin() + 0.20,
                                       0.95 - gStyle->GetPadTopMargin(),
                                       "BRNDC");
   lhcbName->AddText("LHCb");
   lhcbName->AddText("(a)");
   lhcbName->SetFillColor(0);
   lhcbName->SetTextAlign(12);
   lhcbName->SetBorderSize(0);
   lhcbName->Draw();
   no_range_canvas->Modified();
   no_range_canvas->cd();
   no_range_canvas->SetSelected(no_range_canvas);

   // no_range_canvas->Print("Fig3a.pdf");
   // no_range_canvas->Print("Fig3a.eps");
   // no_range_canvas->Print("Fig3a.png");
}


==> Fig3b.C <==
void Fig3b()
{
//=========Macro generated from canvas: range_Sigmac_canvas/
//=========  (Tue Apr 17 21:07:43 2018) by ROOT version6.06/02
   TCanvas *range_Sigmac_canvas = new TCanvas("range_Sigmac_canvas", "",0,0,680,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   range_Sigmac_canvas->Range(3111.111,-2.577196,4916.667,6.576687);
   range_Sigmac_canvas->SetFillColor(0);
   range_Sigmac_canvas->SetBorderMode(0);
   range_Sigmac_canvas->SetBorderSize(2);
   range_Sigmac_canvas->SetTickx(1);
   range_Sigmac_canvas->SetTicky(1);
   range_Sigmac_canvas->SetLeftMargin(0.16);
   range_Sigmac_canvas->SetRightMargin(0.12);
   range_Sigmac_canvas->SetTopMargin(0.05);
   range_Sigmac_canvas->SetBottomMargin(0.16);
   range_Sigmac_canvas->SetFrameBorderMode(0);
   range_Sigmac_canvas->SetFrameBorderMode(0);
   
   TH1F *Lcpi_range_Sigmac__1 = new TH1F("Lcpi_range_Sigmac__1","",52,3400,4700);
   Lcpi_range_Sigmac__1->SetBinContent(6,1.185574);
   Lcpi_range_Sigmac__1->SetBinContent(7,-0.366443);
   Lcpi_range_Sigmac__1->SetBinContent(9,2.066775);
   Lcpi_range_Sigmac__1->SetBinContent(11,2.258125);
   Lcpi_range_Sigmac__1->SetBinContent(13,1.192999);
   Lcpi_range_Sigmac__1->SetBinContent(14,-0.2431177);
   Lcpi_range_Sigmac__1->SetBinContent(15,3.823467);
   Lcpi_range_Sigmac__1->SetBinContent(17,1.103768);
   Lcpi_range_Sigmac__1->SetBinContent(19,-0.3666687);
   Lcpi_range_Sigmac__1->SetBinContent(20,1.143811);
   Lcpi_range_Sigmac__1->SetBinContent(21,0.218207);
   Lcpi_range_Sigmac__1->SetBinContent(22,1.178679);
   Lcpi_range_Sigmac__1->SetBinContent(23,2.176489);
   Lcpi_range_Sigmac__1->SetBinContent(24,2.100957);
   Lcpi_range_Sigmac__1->SetBinContent(25,3.133904);
   Lcpi_range_Sigmac__1->SetBinContent(26,0.9386706);
   Lcpi_range_Sigmac__1->SetBinContent(27,0.3777983);
   Lcpi_range_Sigmac__1->SetBinContent(28,2.832031);
   Lcpi_range_Sigmac__1->SetBinContent(29,0.5502551);
   Lcpi_range_Sigmac__1->SetBinContent(31,0.9133224);
   Lcpi_range_Sigmac__1->SetBinContent(32,1.110419);
   Lcpi_range_Sigmac__1->SetBinContent(33,3.241141);
   Lcpi_range_Sigmac__1->SetBinContent(34,1.192385);
   Lcpi_range_Sigmac__1->SetBinContent(35,1.141033);
   Lcpi_range_Sigmac__1->SetBinContent(36,-0.1454645);
   Lcpi_range_Sigmac__1->SetBinContent(37,2.379324);
   Lcpi_range_Sigmac__1->SetBinContent(38,2.269453);
   Lcpi_range_Sigmac__1->SetBinContent(39,3.414304);
   Lcpi_range_Sigmac__1->SetBinContent(40,1.286006);
   Lcpi_range_Sigmac__1->SetBinContent(41,2.383388);
   Lcpi_range_Sigmac__1->SetBinContent(42,1.164978);
   Lcpi_range_Sigmac__1->SetBinContent(43,-0.4425279);
   Lcpi_range_Sigmac__1->SetBinContent(45,2.015702);
   Lcpi_range_Sigmac__1->SetBinContent(46,0.8165559);
   Lcpi_range_Sigmac__1->SetBinContent(47,1.355726);
   Lcpi_range_Sigmac__1->SetBinContent(49,1.175143);
   Lcpi_range_Sigmac__1->SetBinError(6,1.185574);
   Lcpi_range_Sigmac__1->SetBinError(7,0.366443);
   Lcpi_range_Sigmac__1->SetBinError(9,1.461453);
   Lcpi_range_Sigmac__1->SetBinError(11,1.597627);
   Lcpi_range_Sigmac__1->SetBinError(13,1.192999);
   Lcpi_range_Sigmac__1->SetBinError(14,0.2431177);
   Lcpi_range_Sigmac__1->SetBinError(15,1.951166);
   Lcpi_range_Sigmac__1->SetBinError(17,1.103768);
   Lcpi_range_Sigmac__1->SetBinError(19,0.3666687);
   Lcpi_range_Sigmac__1->SetBinError(20,1.143811);
   Lcpi_range_Sigmac__1->SetBinError(21,0.218207);
   Lcpi_range_Sigmac__1->SetBinError(22,1.178679);
   Lcpi_range_Sigmac__1->SetBinError(23,1.54642);
   Lcpi_range_Sigmac__1->SetBinError(24,1.485691);
   Lcpi_range_Sigmac__1->SetBinError(25,1.983758);
   Lcpi_range_Sigmac__1->SetBinError(26,0.9386706);
   Lcpi_range_Sigmac__1->SetBinError(27,0.8066229);
   Lcpi_range_Sigmac__1->SetBinError(28,1.903973);
   Lcpi_range_Sigmac__1->SetBinError(29,1.281088);
   Lcpi_range_Sigmac__1->SetBinError(31,1.204455);
   Lcpi_range_Sigmac__1->SetBinError(32,1.25188);
   Lcpi_range_Sigmac__1->SetBinError(33,1.883842);
   Lcpi_range_Sigmac__1->SetBinError(34,1.192385);
   Lcpi_range_Sigmac__1->SetBinError(35,1.141033);
   Lcpi_range_Sigmac__1->SetBinError(36,0.1454645);
   Lcpi_range_Sigmac__1->SetBinError(37,1.682444);
   Lcpi_range_Sigmac__1->SetBinError(38,1.604949);
   Lcpi_range_Sigmac__1->SetBinError(39,1.974911);
   Lcpi_range_Sigmac__1->SetBinError(40,1.153161);
   Lcpi_range_Sigmac__1->SetBinError(41,1.685317);
   Lcpi_range_Sigmac__1->SetBinError(42,1.164978);
   Lcpi_range_Sigmac__1->SetBinError(43,0.3420844);
   Lcpi_range_Sigmac__1->SetBinError(45,1.449385);
   Lcpi_range_Sigmac__1->SetBinError(46,1.229433);
   Lcpi_range_Sigmac__1->SetBinError(47,1.204799);
   Lcpi_range_Sigmac__1->SetBinError(49,1.175143);
   Lcpi_range_Sigmac__1->SetEntries(67);
   Lcpi_range_Sigmac__1->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000000");
   Lcpi_range_Sigmac__1->SetLineColor(ci);
   Lcpi_range_Sigmac__1->SetMarkerStyle(1);
   Lcpi_range_Sigmac__1->SetMarkerSize(0.8);
   Lcpi_range_Sigmac__1->SetMarkerColor(ci);
   Lcpi_range_Sigmac__1->GetXaxis()->SetTitle("m(#it{#Lambda_{c}^{+}#pi^{ #minus}p}) [MeV/#it{c}^{2}]");
   Lcpi_range_Sigmac__1->GetXaxis()->SetNdivisions(505);
   Lcpi_range_Sigmac__1->GetXaxis()->SetLabelFont(132);
   Lcpi_range_Sigmac__1->GetXaxis()->SetLabelOffset(0.01);
   Lcpi_range_Sigmac__1->GetXaxis()->SetLabelSize(0.06);
   Lcpi_range_Sigmac__1->GetXaxis()->SetTitleSize(0.072);
   Lcpi_range_Sigmac__1->GetXaxis()->SetTitleOffset(0.95);
   Lcpi_range_Sigmac__1->GetXaxis()->SetTitleFont(132);
   Lcpi_range_Sigmac__1->GetYaxis()->SetTitle("Entries/(25 MeV/#it{c}^{2})");
   Lcpi_range_Sigmac__1->GetYaxis()->SetNdivisions(505);
   Lcpi_range_Sigmac__1->GetYaxis()->SetLabelFont(132);
   Lcpi_range_Sigmac__1->GetYaxis()->SetLabelOffset(0.01);
   Lcpi_range_Sigmac__1->GetYaxis()->SetLabelSize(0.06);
   Lcpi_range_Sigmac__1->GetYaxis()->SetTitleSize(0.072);
   Lcpi_range_Sigmac__1->GetYaxis()->SetTitleOffset(1.1);
   Lcpi_range_Sigmac__1->GetYaxis()->SetTitleFont(132);
   Lcpi_range_Sigmac__1->GetZaxis()->SetLabelFont(132);
   Lcpi_range_Sigmac__1->GetZaxis()->SetLabelSize(0.06);
   Lcpi_range_Sigmac__1->GetZaxis()->SetTitleSize(0.072);
   Lcpi_range_Sigmac__1->GetZaxis()->SetTitleOffset(1.2);
   Lcpi_range_Sigmac__1->GetZaxis()->SetTitleFont(132);
   Lcpi_range_Sigmac__1->Draw("");
   
   TH1F *MC_range_Sigmac__2 = new TH1F("MC_range_Sigmac__2","",52,3400,4700);
   MC_range_Sigmac__2->SetBinContent(0,0.03293069);
   MC_range_Sigmac__2->SetBinContent(1,0.2593451);
   MC_range_Sigmac__2->SetBinContent(2,0.4463266);
   MC_range_Sigmac__2->SetBinContent(3,0.5829021);
   MC_range_Sigmac__2->SetBinContent(4,0.6181774);
   MC_range_Sigmac__2->SetBinContent(5,0.6598529);
   MC_range_Sigmac__2->SetBinContent(6,0.7211441);
   MC_range_Sigmac__2->SetBinContent(7,0.8886217);
   MC_range_Sigmac__2->SetBinContent(8,0.9032786);
   MC_range_Sigmac__2->SetBinContent(9,0.9622586);
   MC_range_Sigmac__2->SetBinContent(10,0.9150758);
   MC_range_Sigmac__2->SetBinContent(11,0.844083);
   MC_range_Sigmac__2->SetBinContent(12,0.9852035);
   MC_range_Sigmac__2->SetBinContent(13,1.049741);
   MC_range_Sigmac__2->SetBinContent(14,1.151922);
   MC_range_Sigmac__2->SetBinContent(15,1.229847);
   MC_range_Sigmac__2->SetBinContent(16,1.289938);
   MC_range_Sigmac__2->SetBinContent(17,1.170171);
   MC_range_Sigmac__2->SetBinContent(18,1.19008);
   MC_range_Sigmac__2->SetBinContent(19,1.106735);
   MC_range_Sigmac__2->SetBinContent(20,1.283647);
   MC_range_Sigmac__2->SetBinContent(21,1.271227);
   MC_range_Sigmac__2->SetBinContent(22,1.321708);
   MC_range_Sigmac__2->SetBinContent(23,1.253829);
   MC_range_Sigmac__2->SetBinContent(24,1.222041);
   MC_range_Sigmac__2->SetBinContent(25,1.113785);
   MC_range_Sigmac__2->SetBinContent(26,1.330387);
   MC_range_Sigmac__2->SetBinContent(27,1.385855);
   MC_range_Sigmac__2->SetBinContent(28,1.207294);
   MC_range_Sigmac__2->SetBinContent(29,1.113166);
   MC_range_Sigmac__2->SetBinContent(30,1.261145);
   MC_range_Sigmac__2->SetBinContent(31,1.099214);
   MC_range_Sigmac__2->SetBinContent(32,1.156019);
   MC_range_Sigmac__2->SetBinContent(33,0.9659323);
   MC_range_Sigmac__2->SetBinContent(34,1.036491);
   MC_range_Sigmac__2->SetBinContent(35,1.332268);
   MC_range_Sigmac__2->SetBinContent(36,1.274029);
   MC_range_Sigmac__2->SetBinContent(37,1.095812);
   MC_range_Sigmac__2->SetBinContent(38,1.277763);
   MC_range_Sigmac__2->SetBinContent(39,1.026546);
   MC_range_Sigmac__2->SetBinContent(40,1.157563);
   MC_range_Sigmac__2->SetBinContent(41,1.033298);
   MC_range_Sigmac__2->SetBinContent(42,1.064832);
   MC_range_Sigmac__2->SetBinContent(43,1.085194);
   MC_range_Sigmac__2->SetBinContent(44,0.9775438);
   MC_range_Sigmac__2->SetBinContent(45,0.8150627);
   MC_range_Sigmac__2->SetBinContent(46,0.978039);
   MC_range_Sigmac__2->SetBinContent(47,0.797581);
   MC_range_Sigmac__2->SetBinContent(48,0.6206626);
   MC_range_Sigmac__2->SetBinContent(49,0.4840537);
   MC_range_Sigmac__2->SetBinContent(50,0.3297644);
   MC_range_Sigmac__2->SetBinContent(51,0.2297081);
   MC_range_Sigmac__2->SetBinError(0,0.01903134);
   MC_range_Sigmac__2->SetBinError(1,0.05100606);
   MC_range_Sigmac__2->SetBinError(2,0.06894126);
   MC_range_Sigmac__2->SetBinError(3,0.08476485);
   MC_range_Sigmac__2->SetBinError(4,0.08290707);
   MC_range_Sigmac__2->SetBinError(5,0.08831664);
   MC_range_Sigmac__2->SetBinError(6,0.09273858);
   MC_range_Sigmac__2->SetBinError(7,0.1020159);
   MC_range_Sigmac__2->SetBinError(8,0.1005936);
   MC_range_Sigmac__2->SetBinError(9,0.1040157);
   MC_range_Sigmac__2->SetBinError(10,0.1013152);
   MC_range_Sigmac__2->SetBinError(11,0.0996192);
   MC_range_Sigmac__2->SetBinError(12,0.107344);
   MC_range_Sigmac__2->SetBinError(13,0.1068984);
   MC_range_Sigmac__2->SetBinError(14,0.1154815);
   MC_range_Sigmac__2->SetBinError(15,0.1191794);
   MC_range_Sigmac__2->SetBinError(16,0.1182683);
   MC_range_Sigmac__2->SetBinError(17,0.1165604);
   MC_range_Sigmac__2->SetBinError(18,0.1196783);
   MC_range_Sigmac__2->SetBinError(19,0.111364);
   MC_range_Sigmac__2->SetBinError(20,0.1196964);
   MC_range_Sigmac__2->SetBinError(21,0.1186634);
   MC_range_Sigmac__2->SetBinError(22,0.1249059);
   MC_range_Sigmac__2->SetBinError(23,0.1165739);
   MC_range_Sigmac__2->SetBinError(24,0.1169089);
   MC_range_Sigmac__2->SetBinError(25,0.109698);
   MC_range_Sigmac__2->SetBinError(26,0.1251233);
   MC_range_Sigmac__2->SetBinError(27,0.1273407);
   MC_range_Sigmac__2->SetBinError(28,0.1139485);
   MC_range_Sigmac__2->SetBinError(29,0.1152897);
   MC_range_Sigmac__2->SetBinError(30,0.1192497);
   MC_range_Sigmac__2->SetBinError(31,0.112235);
   MC_range_Sigmac__2->SetBinError(32,0.1135344);
   MC_range_Sigmac__2->SetBinError(33,0.1068183);
   MC_range_Sigmac__2->SetBinError(34,0.1113313);
   MC_range_Sigmac__2->SetBinError(35,0.1226512);
   MC_range_Sigmac__2->SetBinError(36,0.1208307);
   MC_range_Sigmac__2->SetBinError(37,0.1113349);
   MC_range_Sigmac__2->SetBinError(38,0.1212866);
   MC_range_Sigmac__2->SetBinError(39,0.1078152);
   MC_range_Sigmac__2->SetBinError(40,0.1125754);
   MC_range_Sigmac__2->SetBinError(41,0.1081362);
   MC_range_Sigmac__2->SetBinError(42,0.1124814);
   MC_range_Sigmac__2->SetBinError(43,0.1150666);
   MC_range_Sigmac__2->SetBinError(44,0.1041555);
   MC_range_Sigmac__2->SetBinError(45,0.09715947);
   MC_range_Sigmac__2->SetBinError(46,0.1045522);
   MC_range_Sigmac__2->SetBinError(47,0.09574806);
   MC_range_Sigmac__2->SetBinError(48,0.08659329);
   MC_range_Sigmac__2->SetBinError(49,0.0745702);
   MC_range_Sigmac__2->SetBinError(50,0.05941679);
   MC_range_Sigmac__2->SetBinError(51,0.05014613);
   MC_range_Sigmac__2->SetEntries(5163);
   MC_range_Sigmac__2->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   MC_range_Sigmac__2->SetLineColor(ci);
   MC_range_Sigmac__2->SetMarkerStyle(20);
   MC_range_Sigmac__2->SetMarkerSize(0.8);
   MC_range_Sigmac__2->SetMarkerColor(ci);
   MC_range_Sigmac__2->GetXaxis()->SetTitle("m(#it{#Lambda_{c}^{+}#pi^{ #minus}p}) [MeV/#it{c}^{2}]");
   MC_range_Sigmac__2->GetXaxis()->SetNdivisions(505);
   MC_range_Sigmac__2->GetXaxis()->SetLabelFont(132);
   MC_range_Sigmac__2->GetXaxis()->SetLabelOffset(0.01);
   MC_range_Sigmac__2->GetXaxis()->SetLabelSize(0.06);
   MC_range_Sigmac__2->GetXaxis()->SetTitleSize(0.072);
   MC_range_Sigmac__2->GetXaxis()->SetTitleOffset(0.95);
   MC_range_Sigmac__2->GetXaxis()->SetTitleFont(132);
   MC_range_Sigmac__2->GetYaxis()->SetTitle("Entries/(25 MeV/#it{c}^{2})");
   MC_range_Sigmac__2->GetYaxis()->SetNdivisions(505);
   MC_range_Sigmac__2->GetYaxis()->SetLabelFont(132);
   MC_range_Sigmac__2->GetYaxis()->SetLabelOffset(0.01);
   MC_range_Sigmac__2->GetYaxis()->SetLabelSize(0.06);
   MC_range_Sigmac__2->GetYaxis()->SetTitleSize(0.072);
   MC_range_Sigmac__2->GetYaxis()->SetTitleOffset(1.1);
   MC_range_Sigmac__2->GetYaxis()->SetTitleFont(132);
   MC_range_Sigmac__2->GetZaxis()->SetLabelFont(132);
   MC_range_Sigmac__2->GetZaxis()->SetLabelSize(0.06);
   MC_range_Sigmac__2->GetZaxis()->SetTitleSize(0.072);
   MC_range_Sigmac__2->GetZaxis()->SetTitleOffset(1.2);
   MC_range_Sigmac__2->GetZaxis()->SetTitleFont(132);
   MC_range_Sigmac__2->Draw("same");
   Lcpi_range_Sigmac__1->Draw("same");

   TPaveText *lhcbName = new TPaveText(gStyle->GetPadLeftMargin() + 0.05,
                                       0.79 - gStyle->GetPadTopMargin(),
                                       gStyle->GetPadLeftMargin() + 0.20,
                                       0.95 - gStyle->GetPadTopMargin(),
                                       "BRNDC");
   lhcbName->AddText("LHCb");
   lhcbName->AddText("(b)");
   lhcbName->SetFillColor(0);
   lhcbName->SetTextAlign(12);
   lhcbName->SetBorderSize(0);
   lhcbName->Draw();

   range_Sigmac_canvas->Modified();
   range_Sigmac_canvas->cd();
   range_Sigmac_canvas->SetSelected(range_Sigmac_canvas);

   // range_Sigmac_canvas->Print("Fig3b.pdf");
   // range_Sigmac_canvas->Print("Fig3b.png");
   // range_Sigmac_canvas->Print("Fig3b.eps");
}


==> Fig3c.C <==
void Fig3c()
{
//=========Macro generated from canvas: range_Sigmacst_canvas/
//=========  (Tue Apr 17 21:07:43 2018) by ROOT version6.06/02
   TCanvas *range_Sigmacst_canvas = new TCanvas("range_Sigmacst_canvas", "",0,0,680,600);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   range_Sigmacst_canvas->Range(3111.111,-5.088645,4916.667,14.57232);
   range_Sigmacst_canvas->SetFillColor(0);
   range_Sigmacst_canvas->SetBorderMode(0);
   range_Sigmacst_canvas->SetBorderSize(2);
   range_Sigmacst_canvas->SetTickx(1);
   range_Sigmacst_canvas->SetTicky(1);
   range_Sigmacst_canvas->SetLeftMargin(0.16);
   range_Sigmacst_canvas->SetRightMargin(0.12);
   range_Sigmacst_canvas->SetTopMargin(0.05);
   range_Sigmacst_canvas->SetBottomMargin(0.16);
   range_Sigmacst_canvas->SetFrameBorderMode(0);
   range_Sigmacst_canvas->SetFrameBorderMode(0);
   
   TH1F *Lcpi_range_Sigmacst__3 = new TH1F("Lcpi_range_Sigmacst__3","",52,3400,4700);
   Lcpi_range_Sigmacst__3->SetBinContent(4,0.6572962);
   Lcpi_range_Sigmacst__3->SetBinContent(6,0.4578936);
   Lcpi_range_Sigmacst__3->SetBinContent(7,-0.7716861);
   Lcpi_range_Sigmacst__3->SetBinContent(8,-0.23315);
   Lcpi_range_Sigmacst__3->SetBinContent(9,-0.680613);
   Lcpi_range_Sigmacst__3->SetBinContent(10,-0.365798);
   Lcpi_range_Sigmacst__3->SetBinContent(11,-0.3676321);
   Lcpi_range_Sigmacst__3->SetBinContent(12,0.02070811);
   Lcpi_range_Sigmacst__3->SetBinContent(13,-0.3393222);
   Lcpi_range_Sigmacst__3->SetBinContent(14,1.164357);
   Lcpi_range_Sigmacst__3->SetBinContent(15,1.491215);
   Lcpi_range_Sigmacst__3->SetBinContent(16,-0.7331178);
   Lcpi_range_Sigmacst__3->SetBinContent(17,0.4114282);
   Lcpi_range_Sigmacst__3->SetBinContent(18,3.236496);
   Lcpi_range_Sigmacst__3->SetBinContent(19,0.7682275);
   Lcpi_range_Sigmacst__3->SetBinContent(20,2.524257);
   Lcpi_range_Sigmacst__3->SetBinContent(21,1.66403);
   Lcpi_range_Sigmacst__3->SetBinContent(22,2.64624);
   Lcpi_range_Sigmacst__3->SetBinContent(23,1.341366);
   Lcpi_range_Sigmacst__3->SetBinContent(24,-0.374041);
   Lcpi_range_Sigmacst__3->SetBinContent(25,0.9404527);
   Lcpi_range_Sigmacst__3->SetBinContent(26,5.234556);
   Lcpi_range_Sigmacst__3->SetBinContent(27,1.218748);
   Lcpi_range_Sigmacst__3->SetBinContent(28,4.777634);
   Lcpi_range_Sigmacst__3->SetBinContent(29,2.418878);
   Lcpi_range_Sigmacst__3->SetBinContent(30,2.893875);
   Lcpi_range_Sigmacst__3->SetBinContent(31,2.732926);
   Lcpi_range_Sigmacst__3->SetBinContent(32,3.951637);
   Lcpi_range_Sigmacst__3->SetBinContent(33,5.169933);
   Lcpi_range_Sigmacst__3->SetBinContent(34,5.346516);
   Lcpi_range_Sigmacst__3->SetBinContent(35,3.873642);
   Lcpi_range_Sigmacst__3->SetBinContent(36,7.519001);
   Lcpi_range_Sigmacst__3->SetBinContent(37,3.273831);
   Lcpi_range_Sigmacst__3->SetBinContent(38,4.067775);
   Lcpi_range_Sigmacst__3->SetBinContent(39,6.392933);
   Lcpi_range_Sigmacst__3->SetBinContent(40,2.635617);
   Lcpi_range_Sigmacst__3->SetBinContent(41,3.121213);
   Lcpi_range_Sigmacst__3->SetBinContent(42,4.85448);
   Lcpi_range_Sigmacst__3->SetBinContent(43,6.014315);
   Lcpi_range_Sigmacst__3->SetBinContent(44,2.998766);
   Lcpi_range_Sigmacst__3->SetBinContent(45,1.184008);
   Lcpi_range_Sigmacst__3->SetBinContent(46,9.545214);
   Lcpi_range_Sigmacst__3->SetBinContent(47,5.222019);
   Lcpi_range_Sigmacst__3->SetBinContent(48,1.7803);
   Lcpi_range_Sigmacst__3->SetBinContent(49,1.935814);
   Lcpi_range_Sigmacst__3->SetBinContent(50,3.511666);
   Lcpi_range_Sigmacst__3->SetBinContent(51,-0.5210533);
   Lcpi_range_Sigmacst__3->SetBinContent(52,0.8867754);
   Lcpi_range_Sigmacst__3->SetBinError(4,1.066967);
   Lcpi_range_Sigmacst__3->SetBinError(6,1.210045);
   Lcpi_range_Sigmacst__3->SetBinError(7,0.4667977);
   Lcpi_range_Sigmacst__3->SetBinError(8,0.23315);
   Lcpi_range_Sigmacst__3->SetBinError(9,0.483398);
   Lcpi_range_Sigmacst__3->SetBinError(10,0.365798);
   Lcpi_range_Sigmacst__3->SetBinError(11,0.3676321);
   Lcpi_range_Sigmacst__3->SetBinError(12,1.227849);
   Lcpi_range_Sigmacst__3->SetBinError(13,0.3393222);
   Lcpi_range_Sigmacst__3->SetBinError(14,1.164357);
   Lcpi_range_Sigmacst__3->SetBinError(15,1.630603);
   Lcpi_range_Sigmacst__3->SetBinError(16,0.4662289);
   Lcpi_range_Sigmacst__3->SetBinError(17,0.9621339);
   Lcpi_range_Sigmacst__3->SetBinError(18,1.879174);
   Lcpi_range_Sigmacst__3->SetBinError(19,0.7682275);
   Lcpi_range_Sigmacst__3->SetBinError(20,1.67672);
   Lcpi_range_Sigmacst__3->SetBinError(21,1.733618);
   Lcpi_range_Sigmacst__3->SetBinError(22,2.064719);
   Lcpi_range_Sigmacst__3->SetBinError(23,1.193232);
   Lcpi_range_Sigmacst__3->SetBinError(24,0.374041);
   Lcpi_range_Sigmacst__3->SetBinError(25,1.217976);
   Lcpi_range_Sigmacst__3->SetBinError(26,2.528471);
   Lcpi_range_Sigmacst__3->SetBinError(27,1.293656);
   Lcpi_range_Sigmacst__3->SetBinError(28,2.506984);
   Lcpi_range_Sigmacst__3->SetBinError(29,1.879233);
   Lcpi_range_Sigmacst__3->SetBinError(30,1.933223);
   Lcpi_range_Sigmacst__3->SetBinError(31,2.021292);
   Lcpi_range_Sigmacst__3->SetBinError(32,1.98366);
   Lcpi_range_Sigmacst__3->SetBinError(33,2.478203);
   Lcpi_range_Sigmacst__3->SetBinError(34,2.412875);
   Lcpi_range_Sigmacst__3->SetBinError(35,2.326172);
   Lcpi_range_Sigmacst__3->SetBinError(36,3.088711);
   Lcpi_range_Sigmacst__3->SetBinError(37,1.894833);
   Lcpi_range_Sigmacst__3->SetBinError(38,2.252865);
   Lcpi_range_Sigmacst__3->SetBinError(39,2.739195);
   Lcpi_range_Sigmacst__3->SetBinError(40,1.780718);
   Lcpi_range_Sigmacst__3->SetBinError(41,1.746382);
   Lcpi_range_Sigmacst__3->SetBinError(42,2.435565);
   Lcpi_range_Sigmacst__3->SetBinError(43,2.466771);
   Lcpi_range_Sigmacst__3->SetBinError(44,1.533688);
   Lcpi_range_Sigmacst__3->SetBinError(45,1.184008);
   Lcpi_range_Sigmacst__3->SetBinError(46,3.304433);
   Lcpi_range_Sigmacst__3->SetBinError(47,2.373946);
   Lcpi_range_Sigmacst__3->SetBinError(48,1.05356);
   Lcpi_range_Sigmacst__3->SetBinError(49,1.391664);
   Lcpi_range_Sigmacst__3->SetBinError(50,2.027497);
   Lcpi_range_Sigmacst__3->SetBinError(51,0.3925311);
   Lcpi_range_Sigmacst__3->SetBinError(52,0.8867754);
   Lcpi_range_Sigmacst__3->SetEntries(191);
   Lcpi_range_Sigmacst__3->SetStats(0);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#000000");
   Lcpi_range_Sigmacst__3->SetLineColor(ci);
   Lcpi_range_Sigmacst__3->SetMarkerStyle(1);
   Lcpi_range_Sigmacst__3->SetMarkerSize(0.8);
   Lcpi_range_Sigmacst__3->SetMarkerColor(ci);
   Lcpi_range_Sigmacst__3->GetXaxis()->SetTitle("m(#it{#Lambda_{c}^{+}#pi^{ #minus}p}) [MeV/#it{c}^{2}]");
   Lcpi_range_Sigmacst__3->GetXaxis()->SetNdivisions(505);
   Lcpi_range_Sigmacst__3->GetXaxis()->SetLabelFont(132);
   Lcpi_range_Sigmacst__3->GetXaxis()->SetLabelOffset(0.01);
   Lcpi_range_Sigmacst__3->GetXaxis()->SetLabelSize(0.06);
   Lcpi_range_Sigmacst__3->GetXaxis()->SetTitleSize(0.072);
   Lcpi_range_Sigmacst__3->GetXaxis()->SetTitleOffset(0.95);
   Lcpi_range_Sigmacst__3->GetXaxis()->SetTitleFont(132);
   Lcpi_range_Sigmacst__3->GetYaxis()->SetTitle("Entries/(25 MeV/#it{c}^{2})");
   Lcpi_range_Sigmacst__3->GetYaxis()->SetNdivisions(505);
   Lcpi_range_Sigmacst__3->GetYaxis()->SetLabelFont(132);
   Lcpi_range_Sigmacst__3->GetYaxis()->SetLabelOffset(0.01);
   Lcpi_range_Sigmacst__3->GetYaxis()->SetLabelSize(0.06);
   Lcpi_range_Sigmacst__3->GetYaxis()->SetTitleSize(0.072);
   Lcpi_range_Sigmacst__3->GetYaxis()->SetTitleOffset(1.1);
   Lcpi_range_Sigmacst__3->GetYaxis()->SetTitleFont(132);
   Lcpi_range_Sigmacst__3->GetZaxis()->SetLabelFont(132);
   Lcpi_range_Sigmacst__3->GetZaxis()->SetLabelSize(0.06);
   Lcpi_range_Sigmacst__3->GetZaxis()->SetTitleSize(0.072);
   Lcpi_range_Sigmacst__3->GetZaxis()->SetTitleOffset(1.2);
   Lcpi_range_Sigmacst__3->GetZaxis()->SetTitleFont(132);
   Lcpi_range_Sigmacst__3->Draw("");
   
   TH1F *MC_range_Sigmacst__4 = new TH1F("MC_range_Sigmacst__4","",52,3400,4700);
   MC_range_Sigmacst__4->SetBinContent(2,0.04961146);
   MC_range_Sigmacst__4->SetBinContent(3,0.2408124);
   MC_range_Sigmacst__4->SetBinContent(4,0.8024681);
   MC_range_Sigmacst__4->SetBinContent(5,1.171649);
   MC_range_Sigmacst__4->SetBinContent(6,1.306499);
   MC_range_Sigmacst__4->SetBinContent(7,1.353618);
   MC_range_Sigmacst__4->SetBinContent(8,1.817683);
   MC_range_Sigmacst__4->SetBinContent(9,2.110436);
   MC_range_Sigmacst__4->SetBinContent(10,1.802051);
   MC_range_Sigmacst__4->SetBinContent(11,2.527073);
   MC_range_Sigmacst__4->SetBinContent(12,2.20461);
   MC_range_Sigmacst__4->SetBinContent(13,2.277832);
   MC_range_Sigmacst__4->SetBinContent(14,2.211662);
   MC_range_Sigmacst__4->SetBinContent(15,2.668023);
   MC_range_Sigmacst__4->SetBinContent(16,2.717597);
   MC_range_Sigmacst__4->SetBinContent(17,2.595871);
   MC_range_Sigmacst__4->SetBinContent(18,2.593235);
   MC_range_Sigmacst__4->SetBinContent(19,2.910531);
   MC_range_Sigmacst__4->SetBinContent(20,3.0531);
   MC_range_Sigmacst__4->SetBinContent(21,3.056329);
   MC_range_Sigmacst__4->SetBinContent(22,3.23644);
   MC_range_Sigmacst__4->SetBinContent(23,2.556754);
   MC_range_Sigmacst__4->SetBinContent(24,2.878678);
   MC_range_Sigmacst__4->SetBinContent(25,2.584942);
   MC_range_Sigmacst__4->SetBinContent(26,2.918524);
   MC_range_Sigmacst__4->SetBinContent(27,2.680193);
   MC_range_Sigmacst__4->SetBinContent(28,2.850243);
   MC_range_Sigmacst__4->SetBinContent(29,3.399697);
   MC_range_Sigmacst__4->SetBinContent(30,3.377306);
   MC_range_Sigmacst__4->SetBinContent(31,3.067896);
   MC_range_Sigmacst__4->SetBinContent(32,2.956901);
   MC_range_Sigmacst__4->SetBinContent(33,2.637501);
   MC_range_Sigmacst__4->SetBinContent(34,2.884043);
   MC_range_Sigmacst__4->SetBinContent(35,2.848674);
   MC_range_Sigmacst__4->SetBinContent(36,2.925559);
   MC_range_Sigmacst__4->SetBinContent(37,2.737358);
   MC_range_Sigmacst__4->SetBinContent(38,3.151427);
   MC_range_Sigmacst__4->SetBinContent(39,2.34004);
   MC_range_Sigmacst__4->SetBinContent(40,2.683434);
   MC_range_Sigmacst__4->SetBinContent(41,2.50601);
   MC_range_Sigmacst__4->SetBinContent(42,3.172043);
   MC_range_Sigmacst__4->SetBinContent(43,2.416827);
   MC_range_Sigmacst__4->SetBinContent(44,2.086693);
   MC_range_Sigmacst__4->SetBinContent(45,2.207557);
   MC_range_Sigmacst__4->SetBinContent(46,2.127701);
   MC_range_Sigmacst__4->SetBinContent(47,1.690018);
   MC_range_Sigmacst__4->SetBinContent(48,1.9521);
   MC_range_Sigmacst__4->SetBinContent(49,1.623631);
   MC_range_Sigmacst__4->SetBinContent(50,0.9808217);
   MC_range_Sigmacst__4->SetBinContent(51,0.4780689);
   MC_range_Sigmacst__4->SetBinContent(52,0.07184984);
   MC_range_Sigmacst__4->SetBinError(2,0.03087366);
   MC_range_Sigmacst__4->SetBinError(3,0.07641508);
   MC_range_Sigmacst__4->SetBinError(4,0.1355821);
   MC_range_Sigmacst__4->SetBinError(5,0.1516775);
   MC_range_Sigmacst__4->SetBinError(6,0.1619128);
   MC_range_Sigmacst__4->SetBinError(7,0.1668891);
   MC_range_Sigmacst__4->SetBinError(8,0.191131);
   MC_range_Sigmacst__4->SetBinError(9,0.2066982);
   MC_range_Sigmacst__4->SetBinError(10,0.1911798);
   MC_range_Sigmacst__4->SetBinError(11,0.2334371);
   MC_range_Sigmacst__4->SetBinError(12,0.2148873);
   MC_range_Sigmacst__4->SetBinError(13,0.2117521);
   MC_range_Sigmacst__4->SetBinError(14,0.2148655);
   MC_range_Sigmacst__4->SetBinError(15,0.2397521);
   MC_range_Sigmacst__4->SetBinError(16,0.2343587);
   MC_range_Sigmacst__4->SetBinError(17,0.2316125);
   MC_range_Sigmacst__4->SetBinError(18,0.2337623);
   MC_range_Sigmacst__4->SetBinError(19,0.2492216);
   MC_range_Sigmacst__4->SetBinError(20,0.2547124);
   MC_range_Sigmacst__4->SetBinError(21,0.2547581);
   MC_range_Sigmacst__4->SetBinError(22,0.258257);
   MC_range_Sigmacst__4->SetBinError(23,0.2323767);
   MC_range_Sigmacst__4->SetBinError(24,0.2457437);
   MC_range_Sigmacst__4->SetBinError(25,0.2344001);
   MC_range_Sigmacst__4->SetBinError(26,0.2488212);
   MC_range_Sigmacst__4->SetBinError(27,0.2340609);
   MC_range_Sigmacst__4->SetBinError(28,0.239294);
   MC_range_Sigmacst__4->SetBinError(29,0.2689267);
   MC_range_Sigmacst__4->SetBinError(30,0.269383);
   MC_range_Sigmacst__4->SetBinError(31,0.257439);
   MC_range_Sigmacst__4->SetBinError(32,0.2485789);
   MC_range_Sigmacst__4->SetBinError(33,0.2327894);
   MC_range_Sigmacst__4->SetBinError(34,0.247941);
   MC_range_Sigmacst__4->SetBinError(35,0.2370985);
   MC_range_Sigmacst__4->SetBinError(36,0.2462032);
   MC_range_Sigmacst__4->SetBinError(37,0.2373398);
   MC_range_Sigmacst__4->SetBinError(38,0.2644715);
   MC_range_Sigmacst__4->SetBinError(39,0.2239479);
   MC_range_Sigmacst__4->SetBinError(40,0.233413);
   MC_range_Sigmacst__4->SetBinError(41,0.2289595);
   MC_range_Sigmacst__4->SetBinError(42,0.2645772);
   MC_range_Sigmacst__4->SetBinError(43,0.2306927);
   MC_range_Sigmacst__4->SetBinError(44,0.2011814);
   MC_range_Sigmacst__4->SetBinError(45,0.212653);
   MC_range_Sigmacst__4->SetBinError(46,0.2135918);
   MC_range_Sigmacst__4->SetBinError(47,0.1865737);
   MC_range_Sigmacst__4->SetBinError(48,0.200461);
   MC_range_Sigmacst__4->SetBinError(49,0.1856809);
   MC_range_Sigmacst__4->SetBinError(50,0.1433774);
   MC_range_Sigmacst__4->SetBinError(51,0.09547511);
   MC_range_Sigmacst__4->SetBinError(52,0.04321291);
   MC_range_Sigmacst__4->SetEntries(6387);
   MC_range_Sigmacst__4->SetStats(0);

   ci = TColor::GetColor("#ff0000");
   MC_range_Sigmacst__4->SetLineColor(ci);
   MC_range_Sigmacst__4->SetMarkerStyle(20);
   MC_range_Sigmacst__4->SetMarkerSize(0.8);
   MC_range_Sigmacst__4->SetMarkerColor(ci);
   MC_range_Sigmacst__4->GetXaxis()->SetTitle("m(#it{#Lambda_{c}^{+}#pi^{ #minus}p}) [MeV/#it{c}^{2}]");
   MC_range_Sigmacst__4->GetXaxis()->SetNdivisions(505);
   MC_range_Sigmacst__4->GetXaxis()->SetLabelFont(132);
   MC_range_Sigmacst__4->GetXaxis()->SetLabelOffset(0.01);
   MC_range_Sigmacst__4->GetXaxis()->SetLabelSize(0.06);
   MC_range_Sigmacst__4->GetXaxis()->SetTitleSize(0.072);
   MC_range_Sigmacst__4->GetXaxis()->SetTitleOffset(0.95);
   MC_range_Sigmacst__4->GetXaxis()->SetTitleFont(132);
   MC_range_Sigmacst__4->GetYaxis()->SetTitle("Entries/(25 MeV/#it{c}^{2})");
   MC_range_Sigmacst__4->GetYaxis()->SetNdivisions(505);
   MC_range_Sigmacst__4->GetYaxis()->SetLabelFont(132);
   MC_range_Sigmacst__4->GetYaxis()->SetLabelOffset(0.01);
   MC_range_Sigmacst__4->GetYaxis()->SetLabelSize(0.06);
   MC_range_Sigmacst__4->GetYaxis()->SetTitleSize(0.072);
   MC_range_Sigmacst__4->GetYaxis()->SetTitleOffset(1.1);
   MC_range_Sigmacst__4->GetYaxis()->SetTitleFont(132);
   MC_range_Sigmacst__4->GetZaxis()->SetLabelFont(132);
   MC_range_Sigmacst__4->GetZaxis()->SetLabelSize(0.06);
   MC_range_Sigmacst__4->GetZaxis()->SetTitleSize(0.072);
   MC_range_Sigmacst__4->GetZaxis()->SetTitleOffset(1.2);
   MC_range_Sigmacst__4->GetZaxis()->SetTitleFont(132);
   MC_range_Sigmacst__4->Draw("same");
   Lcpi_range_Sigmacst__3->Draw("same");

      TPaveText *lhcbName = new TPaveText(gStyle->GetPadLeftMargin() + 0.05,
                                       0.79 - gStyle->GetPadTopMargin(),
                                       gStyle->GetPadLeftMargin() + 0.20,
                                       0.95 - gStyle->GetPadTopMargin(),
                                       "BRNDC");
   lhcbName->AddText("LHCb");
   lhcbName->AddText("(c)");
   lhcbName->SetFillColor(0);
   lhcbName->SetTextAlign(12);
   lhcbName->SetBorderSize(0);
   lhcbName->Draw();

   range_Sigmacst_canvas->Modified();
   range_Sigmacst_canvas->cd();
   range_Sigmacst_canvas->SetSelected(range_Sigmacst_canvas);

   // range_Sigmacst_canvas->Print("Fig3c.pdf");
   // range_Sigmacst_canvas->Print("Fig3c.png");
   // range_Sigmacst_canvas->Print("Fig3c.eps");

}

